Direct Experimental Test of Conformal Invariance via Grazing Scattering: A Proposal for X-ray and Neutron Experiments

We propose a test of conformal invariance in critical phenomena based on the study of a two-point correlation function in the presence of a boundary. This two-point function can be studied using X-ray or neutron scattering in the conditions of total reflection (so-called grazing scattering). The conformal Ward identity in momentum space is here expressed as a differential constraint on the scattering cross-section, as a function of the momentum transfer and the scattering angle. Experimental verification using X-rays and binary alloys appears well within the existing techniques, while feasibility for neutron scattering requires further study. This would be the first direct experimental test of conformal invariance in critical phenomena, a symmetry widely assumed but never directly verified.

==> aux/coefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    108334,       2494]
NotebookOptionsPosition[    100924,       2374]
NotebookOutlinePosition[    101319,       2390]
CellTagsIndexPosition[    101276,       2387]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ising with a plane boundary (ordinary)", "Section",
 CellChangeTimes->{{3.9804904871001577`*^9, 
  3.980490496627384*^9}},ExpressionUUID->"b8e32095-2a3f-404d-b19e-\
4a18038164eb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Computing", " ", "the", " ", "coefficients", " ", "e0"}], ",", 
   " ", "e1", ",", " ", "a11", ",", " ", 
   RowBox[{
   "b11", " ", "for", " ", "a", " ", "given", " ", "value", " ", "of", " ", 
    RowBox[{"\[Phi]", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9901641294268208`*^9, 3.990164164816491*^9}, 
   3.990165745610722*^9},ExpressionUUID->"1f64a2cc-c259-40e1-a8b1-\
3cc8d6589131"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "=", "0."}], ";"}]], "Input",
 CellLabel->
  "In[208]:=",ExpressionUUID->"3e42351a-b267-40cf-b18b-47f1324c163c"],

Cell[CellGroupData[{

Cell["Two-point function", "Subsection",
 CellChangeTimes->{{3.981169152942527*^9, 
  3.981169156919223*^9}},ExpressionUUID->"8b34248d-b795-4ea8-b501-\
3b52bcb5a6b4"],

Cell[TextData[{
 "The two-point function \[LeftAngleBracket]\[Sigma]\[Sigma]\
\[RightAngleBracket] is given by the expression\n \[LeftAngleBracket]\[Sigma]\
\[Sigma]\[RightAngleBracket] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"z", "'"}]}], ")"}], "2"]}], ")"}], 
      "\[CapitalDelta]\[Sigma]"]], 
    RowBox[{"G", "[", "\[Xi]", "]"}]}], TraditionalForm]],ExpressionUUID->
  "7693faab-022c-49c8-95ca-ad6acbc4759f"],
 " , \[Xi]=",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{"y", "^", "2"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", " ", "-", " ", 
        RowBox[{"z", "'"}]}], ")"}], "^", "2"}]}], 
    RowBox[{"4", 
     RowBox[{"zz", "'"}]}]], TraditionalForm]],ExpressionUUID->
  "fcb719b5-f505-43d4-aead-f972cafd5eaa"]
}], "Text",
 CellChangeTimes->{{3.9811691604952517`*^9, 3.9811693674024677`*^9}, {
   3.9812851402478333`*^9, 3.981285141394483*^9}, {3.9814334814590607`*^9, 
   3.981433495286055*^9}, 3.981436940265869*^9, {3.9839406396913843`*^9, 
   3.983940678042341*^9}, {3.990090132472571*^9, 
   3.990090133741078*^9}},ExpressionUUID->"6f1deb70-6bb8-4590-b7b4-\
615b83d6a545"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Sigma]", "=", "0.518148806"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Fbulk", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[Xi]", 
     RowBox[{"\[CapitalDelta]", "/", "2"}]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["\[CapitalDelta]", "2"], ",", 
      FractionBox["\[CapitalDelta]", "2"], ",", 
      RowBox[{"\[CapitalDelta]", "+", "1", "-", 
       FractionBox["3", "2"]}], ",", 
      RowBox[{"-", "\[Xi]"}]}], "]"}]}]}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a\[Lambda]", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.789"}], ",", "0.042"}], "}"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]bulk", "=", 
   RowBox[{"{", 
    RowBox[{"1.41262528", ",", "3.82951"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Gbulk", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a\[Lambda]", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"Fbulk", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]bulk", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "\[Xi]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], " ", 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Fbdy", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "\[Xi]", "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["4", 
       RowBox[{"1", "+", "\[Xi]"}]], ")"}], 
     RowBox[{"\[CapitalDelta]", "-", 
      FractionBox["1", "2"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Sqrt", "[", 
        FractionBox["\[Xi]", 
         RowBox[{"1", "+", "\[Xi]"}]], "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}]}]]}]}], " "}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]sq", "=", 
   RowBox[{"{", "0.755", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]bdy", "=", 
    RowBox[{"{", "1.276", "}"}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Gbdy", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[Xi]", "\[CapitalDelta]\[Sigma]"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]sq", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"Fbdy", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]bdy", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "\[Xi]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}]}]}], " ", 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "ComplexInfinity", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Xi]", "<", "1.0"}], ",", 
       RowBox[{"Gbulk", "[", "\[Xi]", "]"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"Gbulk", "[", "1.", "]"}], 
         RowBox[{"Gbdy", "[", "1.", "]"}]], 
        RowBox[{"Gbdy", "[", "\[Xi]", "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"factor", "=", 
   FractionBox[
    RowBox[{"Gbulk", "[", "1.", "]"}], 
    RowBox[{"Gbdy", "[", "1.", "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]1sq", "=", 
   RowBox[{
    RowBox[{"\[Mu]sq", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
     " ", "factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gcomp", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "_Real"}], "}"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Xi]", ">=", "0.0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "<", "1.0"}], ",", 
         RowBox[{"Gbulk", "[", "\[Xi]", "]"}], ",", 
         RowBox[{"factor", " ", 
          RowBox[{"Gbdy", "[", "\[Xi]", "]"}]}]}], "]"}], ",", 
       "Indeterminate"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Gcompnum", "[", 
    RowBox[{"\[Xi]_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"Gcomp", "[", "\[Xi]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.939834202502698*^9, 3.939834222821859*^9}, 
   3.939834380535087*^9, {3.9805532659728947`*^9, 3.98055334359085*^9}, {
   3.980553567271162*^9, 3.9805535682013617`*^9}, {3.980553759908448*^9, 
   3.9805538559531517`*^9}, {3.9805540304122667`*^9, 
   3.9805540359916887`*^9}, {3.980554108852891*^9, 3.980554140913707*^9}, {
   3.981098928418921*^9, 3.981098949255718*^9}, 3.9811023333990993`*^9, {
   3.981168615728907*^9, 3.981168649635453*^9}, {3.981168688747693*^9, 
   3.981168747627775*^9}, {3.98116878241792*^9, 3.9811689315702057`*^9}, {
   3.9811689654964733`*^9, 3.981169011662861*^9}, {3.981169051476441*^9, 
   3.9811690687294416`*^9}, {3.98116912109446*^9, 3.9811691263894587`*^9}, {
   3.981189911229618*^9, 3.98118993001779*^9}, {3.981288385923712*^9, 
   3.981288594014165*^9}, 3.981431697264626*^9, {3.981432309377967*^9, 
   3.9814323368581867`*^9}, {3.9814385395244293`*^9, 
   3.9814385641537247`*^9}, {3.9817130991693907`*^9, 3.981713162039761*^9}, 
   3.98171351039683*^9, {3.98171383448181*^9, 3.98171387946276*^9}, {
   3.981803453150371*^9, 3.981803471122369*^9}, {3.9900840092230043`*^9, 
   3.9900840146983643`*^9}, {3.9900880496308937`*^9, 
   3.9900880936022663`*^9}, {3.990089965761969*^9, 3.990089999273958*^9}, 
   3.9900900375319157`*^9, {3.990090082875926*^9, 3.990090083756364*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"224cbab2-25c6-4f1d-b033-c0bc40d2087a"],

Cell[CellGroupData[{

Cell[BoxData["\[Mu]1sq"], "Input",
 CellChangeTimes->{{3.9902169604976177`*^9, 3.990216961904933*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"26205f5d-ae77-4017-b519-f22757e24cb5"],

Cell[BoxData["0.7538876741043309`"], "Output",
 CellChangeTimes->{3.990216962396669*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"7494ace0-6171-490c-b9fa-74e9250f94ee"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Analytic formula for the Fourier transform of the model function\
\>", "Subsection",
 CellChangeTimes->{{3.981433108974781*^9, 3.981433167916647*^9}, {
  3.981433258920992*^9, 3.981433300288146*^9}, {3.9839407700392838`*^9, 
  3.983940773012639*^9}},ExpressionUUID->"00e59aaa-5ea9-4167-bf51-\
2b637e0ff562"],

Cell[TextData[{
 "Using the notation of the notes, define I(y) to be the integral in z, z\
\[CloseCurlyQuote] of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", 
        RowBox[{"z", "'"}]}], ")"}], "Sin\[Phi]"}], "]"}], 
    SuperscriptBox["e", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z", "+", 
         RowBox[{"z", "'"}]}], ")"}]}], "Cos\[Phi]"}]]}], TraditionalForm]],
  ExpressionUUID->"a85b690e-217e-4e05-a5ce-7ebf68fb22d3"],
 " \[LeftAngleBracket]\[Sigma]\[Sigma]\[RightAngleBracket]. \nWe are \
interested in computing its two-dimensional Fourier transform g(p). \nWe have \
the asymptotics:\n\nI(y) \[Tilde] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["C", "0"], "[", "\[Phi]", "]"}], "/", 
    SuperscriptBox["y", "\[Alpha]"]}], TraditionalForm]],ExpressionUUID->
  "2e2c8413-a0c8-4ca3-bc12-085bdbf3be53"],
 "  ,   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"y", "->", "0"}], ",", " ", 
    RowBox[{"\[Alpha]", "<", "2"}]}], TraditionalForm]],ExpressionUUID->
  "0843166d-9d08-4e1b-b550-703ab60fe08c"],
 "\nI(y) \[Tilde] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "\[Infinity]"], "/", 
    SuperscriptBox["y", "\[Beta]"]}], TraditionalForm]],ExpressionUUID->
  "cbfe5412-4f6d-497c-8d3a-0ae29689c28b"],
 "  ,   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"y", "->", "\[Infinity]"}], ",", " ", 
    RowBox[{"\[Beta]", ">", "2"}]}], TraditionalForm]],ExpressionUUID->
  "c5a6fbca-2478-4919-b616-c218f81914d2"],
 "\n\nConsider the model function\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["I", "model"], "(", "y", ")"}], "=", 
    FractionBox[
     SubscriptBox["C", "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}], "/", "2"}]], " ", 
      SuperscriptBox["y", "\[Alpha]"]}]]}], TraditionalForm]],ExpressionUUID->
  "92e07252-e8be-4cb7-9bd2-c942fc81f8b9"],
 " ,  with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"a", "[", "\[Phi]", "]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SubscriptBox["C", "\[Infinity]"], 
       RowBox[{
        SubscriptBox["C", "0"], "[", "\[Phi]", "]"}]], ")"}], 
     FractionBox["1", 
      RowBox[{"\[Beta]", "-", "\[Alpha]"}]]]}], TraditionalForm]],
  ExpressionUUID->"33b771a7-a4a9-490e-abbc-88368e521dcf"],
 "\n\nThis model function matches the asymptotics of our function of interest \
and is such that its Fourier transform  is known analytically.\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "0"], "(", "p", ")"}], "=", 
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"\[Integral]", 
      RowBox[{"dy", "   ", "y", " ", 
       RowBox[{
        SubscriptBox["I", "model"], "(", "y", ")"}], 
       RowBox[{
        SubscriptBox["J", "0"], "(", "py", ")"}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"59c91ca3-0288-4b93-96b5-73e21e3f0f07"],
 "       \n\nWe have the analytic formula:\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "0"], "(", "p", ")"}], "=", 
    RowBox[{
     SubscriptBox["C", "\[Infinity]"], "*", "2", 
     RowBox[{"\[Pi]", "(", 
      InterpretationBox[Cell[BoxData[
        FormBox[
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["a", 
             RowBox[{"2", "-", "\[Beta]"}]], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", 
              FractionBox["\[Alpha]", "2"]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox["\[Beta]", "2"]}], "]"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", "-", 
                FractionBox["\[Alpha]", "2"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"2", "-", 
                 FractionBox["\[Beta]", "2"]}]}], "}"}], ",", 
              FractionBox[
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["p", "2"]}], "4"]}], "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Alpha]"}], "+", "\[Beta]"}], ")"}]}], 
             "]"}]}]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"1", "-", "\[Beta]"}]], " ", 
            SuperscriptBox["p", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Beta]"}]], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", 
              FractionBox["\[Beta]", "2"]}], "]"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[Alpha]", "2"]}], "+", 
                FractionBox["\[Beta]", "2"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["\[Beta]", "2"], ",", 
                FractionBox["\[Beta]", "2"]}], "}"}], ",", 
              FractionBox[
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["p", "2"]}], "4"]}], "]"}]}], 
           RowBox[{"Gamma", "[", 
            FractionBox["\[Beta]", "2"], "]"}]]}], TextForm]], "InlineText",
        ExpressionUUID->"7475c347-1e4a-4da2-b6ee-3b40938f052a"],
       Text[((((Rational[1, 2] $CellContext`a^(2 - $CellContext`\[Beta])) 
            Gamma[1 + Rational[-1, 2] $CellContext`\[Alpha]]) 
           Gamma[-1 + Rational[1, 2] $CellContext`\[Beta]])/Gamma[
          Rational[1, 2] (-$CellContext`\[Alpha] + $CellContext`\[Beta])]) 
         HypergeometricPFQ[{1 + Rational[-1, 2] $CellContext`\[Alpha]}, {
           1, 2 + Rational[-1, 2] $CellContext`\[Beta]}, (
            Rational[1, 4] $CellContext`a^2) $CellContext`p^2] + (((
            2^(1 - $CellContext`\[Beta]) $CellContext`p^(-2 + $CellContext`\
\[Beta])) Gamma[1 + Rational[-1, 2] $CellContext`\[Beta]])/Gamma[
          Rational[1, 2] $CellContext`\[Beta]]) 
         HypergeometricPFQ[{
           Rational[-1, 2] $CellContext`\[Alpha] + 
            Rational[1, 2] $CellContext`\[Beta]}, {
           Rational[1, 2] $CellContext`\[Beta], 
            Rational[1, 2] $CellContext`\[Beta]}, (
            Rational[1, 4] $CellContext`a^2) $CellContext`p^2]]], ")"}]}]}], 
   TraditionalForm]],ExpressionUUID->"cacc4fb1-d325-4832-a61d-feebe8eebca7"],
 "\n\nLet\[CloseCurlyQuote]s check it numerically. We factor out ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[Infinity]"], TraditionalForm]],ExpressionUUID->
  "06a711e2-0449-431d-9dcc-47e2d47aab12"],
 " in the numerical check."
}], "Text",
 CellChangeTimes->{{3.9811691604952517`*^9, 3.9811693674024677`*^9}, {
   3.9812851402478333`*^9, 3.981285141394483*^9}, {3.981433190570838*^9, 
   3.9814333033149557`*^9}, {3.981433336380921*^9, 3.981433461133535*^9}, {
   3.981433506456099*^9, 3.9814335815003757`*^9}, {3.981433838313361*^9, 
   3.981434398568677*^9}, {3.9814344314433327`*^9, 3.98143455331812*^9}, {
   3.9814345967307787`*^9, 3.981434635154873*^9}, {3.983940839973008*^9, 
   3.98394085717764*^9}, {3.983949130861648*^9, 3.983949150888026*^9}, {
   3.9839491940414333`*^9, 3.983949195178541*^9}, {3.9839492752001257`*^9, 
   3.98394928233467*^9}, 
   3.9900901742189007`*^9},ExpressionUUID->"427b2f93-e299-417f-9308-\
f218e080a074"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s compute the constant ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[Infinity]"], TraditionalForm]],ExpressionUUID->
  "5073e721-8067-4fda-bc4e-8677268ec3f5"]
}], "Text",
 CellChangeTimes->{{3.981440372108592*^9, 3.981440417447032*^9}, {
  3.9839498427245207`*^9, 
  3.983949852915811*^9}},ExpressionUUID->"8dc23e8e-06dd-4152-8899-\
f6f1b4967779"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cinf", "=", 
  RowBox[{"(", 
   RowBox[{"\[Mu]1sq", " ", 
    SuperscriptBox["4", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]\[Sigma]"}], "+", 
      RowBox[{"\[CapitalDelta]bdy", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "\[CapitalDelta]\[Sigma]", "+", 
       RowBox[{"\[CapitalDelta]bdy", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.981702127050885*^9, 3.981702136260234*^9}, {
   3.98171268823735*^9, 3.98171269407754*^9}, 3.981712732197672*^9, {
   3.9817158258832083`*^9, 3.981715835894292*^9}, {3.981803585901655*^9, 
   3.98180358708729*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"0d224afb-0d10-466c-919e-f6691045d48b"],

Cell[BoxData["1.8280020923569928`"], "Output",
 CellChangeTimes->{
  3.981702137274828*^9, 3.981711926876472*^9, {3.9817126909436893`*^9, 
   3.981712694926567*^9}, 3.981712732976619*^9, 3.9817141195264273`*^9, 
   3.981714574168276*^9, 3.9817149839592113`*^9, 3.981715523410882*^9, 
   3.981715841400936*^9, 3.9817161174508553`*^9, 3.98178141616996*^9, 
   3.9817985306270657`*^9, 3.9818001173266563`*^9, 3.9818002912550364`*^9, 
   3.98180381034032*^9, 3.98181435112146*^9, 3.9818641094545527`*^9, 
   3.9819463493538713`*^9, 3.98197589267912*^9, 3.982041761213676*^9, 
   3.9820472237821503`*^9, 3.983598684986843*^9, 3.983962696226305*^9, 
   3.983963270402165*^9, 3.98398425299691*^9, 3.9840283858606453`*^9, 
   3.98421526344569*^9, 3.984546946562059*^9, 3.984548371831703*^9, 
   3.984573858165984*^9, 3.9846271500958557`*^9, 3.984632645697562*^9, 
   3.984658988359564*^9, 3.984717165941065*^9, 3.9847968237089787`*^9, {
   3.9848142128385057`*^9, 3.984814221271554*^9}, 3.984999711789887*^9, 
   3.985058726917292*^9, 3.985059526925522*^9, {3.9900841538935537`*^9, 
   3.9900841606951237`*^9}, 3.990119978538761*^9, 3.990163069779077*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"ac8df607-feb6-4c39-b121-902f969cef07"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"acomp", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", "_Real"}], "}"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "\[Phi]", "]"}], "<=", 
        FractionBox["\[Pi]", "2"]}], ",", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], 
          RowBox[{"Cinf", "/", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              SqrtBox["\[Pi]"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Sigma]"}], 
               "]"}]}], 
             RowBox[{"2", " ", 
              RowBox[{"Gamma", "[", "\[CapitalDelta]\[Sigma]", "]"}]}]], 
            ")"}]}]}], ")"}], 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[CapitalDelta]bdy", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "-", 
           RowBox[{"2", "\[CapitalDelta]\[Sigma]"}], "+", "1"}], ")"}]}]], 
       ",", "Indeterminate"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acompnum", "[", 
   RowBox[{"\[Phi]_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{"acomp", "[", "\[Phi]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.981440731572109*^9, 3.981440747993058*^9}, {
   3.981440779737413*^9, 3.981440932569229*^9}, 3.981716110496122*^9, 
   3.981803607917933*^9, {3.98394932833904*^9, 3.983949330121039*^9}, 
   3.983949376788126*^9, {3.983949417568296*^9, 3.983949589673527*^9}, {
   3.983949629755129*^9, 3.983949720237546*^9}, {3.9900902245011*^9, 
   3.990090225381557*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"06e1133b-51f7-4aff-bf29-d54a817ea8c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"2", "\[CapitalDelta]\[Sigma]"}], "-", "1"}]}], ";", 
  RowBox[{"\[Beta]", "=", 
   RowBox[{"2", 
    RowBox[{"\[CapitalDelta]bdy", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
  RowBox[{"a", "=", 
   RowBox[{"acompnum", "[", "\[Phi]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g0", "[", "p_", "]"}], "=", 
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", "Cinf", 
     FractionBox[
      SuperscriptBox["a", 
       RowBox[{"2", "-", "\[Beta]"}]], "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"\[Beta]", "/", "2"}], "-", "1"}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}], "/", "2"}], "]"}]], 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", "-", 
         RowBox[{"\[Alpha]", "/", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"2", "-", 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "}"}], ",", 
       RowBox[{
        SuperscriptBox["p", "2"], 
        RowBox[{
         SuperscriptBox["a", "2"], "/", "4"}]}]}], "]"}]}], "+", 
    RowBox[{"2", "\[Pi]", " ", "Cinf", 
     FractionBox[
      SuperscriptBox["p", 
       RowBox[{"\[Beta]", "-", "2"}]], 
      SuperscriptBox["2", 
       RowBox[{"\[Beta]", "-", "1"}]]], 
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"\[Beta]", "/", "2"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Beta]", "/", "2"}], "]"}]], 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}], "/", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Beta]", "/", "2"}], ",", 
         RowBox[{"\[Beta]", "/", "2"}]}], "}"}], ",", 
       RowBox[{
        SuperscriptBox["p", "2"], 
        RowBox[{
         SuperscriptBox["a", "2"], "/", "4"}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.981716163431404*^9, 3.981716181321801*^9}, {
   3.981720571351891*^9, 3.98172059800093*^9}, {3.982044459648601*^9, 
   3.98204446012691*^9}, 3.983962183562792*^9},
 CellLabel->
  "In[227]:=",ExpressionUUID->"b2a4d8f9-2d13-4ab5-a040-5707d20efab2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical Integral ", "Subsection",
 CellChangeTimes->{{3.981169152942527*^9, 3.981169156919223*^9}, {
   3.9816098725977793`*^9, 3.981609873843528*^9}, {3.981694044273984*^9, 
   3.9816940454232063`*^9}, {3.984215233155548*^9, 3.984215233330042*^9}, {
   3.9845405117868967`*^9, 3.984540511966803*^9}, {3.984709804491228*^9, 
   3.984709842222725*^9}, 
   3.9901189451633463`*^9},ExpressionUUID->"af34ed79-a4ab-4889-9ce3-\
413dea645768"],

Cell[BoxData[
 RowBox[{
  RowBox[{"umax", "=", 
   RowBox[{"15", "/", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.984796627622652*^9, 3.984796653875476*^9}, {
   3.984796803722478*^9, 3.984796804189047*^9}, {3.984798896518277*^9, 
   3.984798898428069*^9}, 3.9847995635008307`*^9, {3.9847999786360493`*^9, 
   3.984799980231271*^9}, {3.984800348710671*^9, 3.9848003489882917`*^9}, {
   3.98480090138116*^9, 3.984800911183814*^9}, {3.984810729573835*^9, 
   3.9848107298356524`*^9}, 3.9848155811200047`*^9, {3.984817282514347*^9, 
   3.984817282709269*^9}, {3.984817620151333*^9, 3.98481762054668*^9}, {
   3.984818450036216*^9, 3.984818462578814*^9}, {3.98481881296416*^9, 
   3.98481881313328*^9}, {3.984819220912912*^9, 3.984819221486994*^9}, {
   3.9848195089290123`*^9, 3.9848195094241877`*^9}, {3.98481988218864*^9, 
   3.984819882631578*^9}, {3.984820309654313*^9, 3.984820309995844*^9}, {
   3.98482088685497*^9, 3.984820888390432*^9}, 3.984821196675061*^9, 
   3.984821503123735*^9, 3.9848218463074293`*^9, {3.984822322004238*^9, 
   3.984822322597617*^9}, 3.990118948240561*^9, 3.990121416314835*^9, 
   3.990163056278623*^9},
 CellLabel->
  "In[230]:=",ExpressionUUID->"a2bfca7f-77d9-4e44-ba77-8ab4b0a2acd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rlargeu", "[", 
   RowBox[{"u_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Mu]1sq", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}]], 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"\[CapitalDelta]bdy", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "-", "\[CapitalDelta]\[Sigma]"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", "u"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["y", "2"]}], ")"}], 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}]], ")"}], 
    RowBox[{
     RowBox[{"\[CapitalDelta]bdy", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "-", "\[CapitalDelta]\[Sigma]"}]], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      FractionBox[
       RowBox[{"\[CapitalDelta]bdy", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], 
      FractionBox[
       RowBox[{"2", "u"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          SuperscriptBox["y", "2"]}], ")"}], 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}]]}]}], ")"}], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"ytab0", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0.001", ",", "0.009", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytab1", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0.01", ",", "1", ",", "0.01"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytab2", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"1.05", ",", "10", ",", "0.05"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytab3", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"10.5", ",", "104.5", ",", "0.5"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ytab4", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"105", ",", "150", ",", "5"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"155", ",", "255", ",", "10"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"265", ",", "5005", ",", "20"}], "]"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytab", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ytab0", ",", "ytab1", ",", "ytab2", ",", "ytab3", ",", "ytab4"}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9839821468635197`*^9, 3.983982156086586*^9}, 
   3.983984629376109*^9, {3.983987112846588*^9, 3.983987113290525*^9}, 
   3.983988015591322*^9, {3.9839882060628242`*^9, 3.983988210876131*^9}, {
   3.9840284641576157`*^9, 3.984028464552722*^9}, {3.984028625886098*^9, 
   3.984028626001391*^9}, 3.984215349601737*^9, 3.984221577700115*^9, {
   3.9842231420304623`*^9, 3.984223142852853*^9}, 3.984235815224818*^9, {
   3.984275712935947*^9, 3.984275713326322*^9}, {3.984278216915222*^9, 
   3.9842782211179647`*^9}, 3.984574405077755*^9, 3.9845747741678543`*^9, {
   3.984574968765876*^9, 3.984574970625736*^9}, 3.984575337941717*^9, {
   3.9845776387033567`*^9, 3.984577642563243*^9}, {3.984632653667056*^9, 
   3.984632770320977*^9}, {3.984633090207395*^9, 3.984633161635412*^9}, {
   3.984646186755122*^9, 3.984646187229507*^9}, {3.984659462510829*^9, 
   3.984659511262269*^9}, {3.984659872809577*^9, 3.984659872942726*^9}, {
   3.984660080201508*^9, 3.984660080668787*^9}, {3.984660611898697*^9, 
   3.984660650729562*^9}, {3.984661003149065*^9, 3.984661075463779*^9}, 
   3.9846614466082287`*^9, {3.984662232128747*^9, 3.984662233180552*^9}, {
   3.984662561360372*^9, 3.9846625732174377`*^9}, {3.984662844066765*^9, 
   3.9846628442640667`*^9}, {3.9846635691371603`*^9, 3.9846635714638023`*^9}, 
   3.9846647892650623`*^9, {3.984708373138031*^9, 3.98470838880818*^9}, 
   3.984714694009982*^9, {3.984716465108308*^9, 3.9847164653479767`*^9}, {
   3.984717176332519*^9, 3.984717177093566*^9}, 3.984718168065765*^9, {
   3.984720324834588*^9, 3.984720325037808*^9}, {3.984727856845051*^9, 
   3.984727857815597*^9}, {3.984796621864666*^9, 3.9847966254055977`*^9}, 
   3.9848014115262823`*^9, 3.98481068888348*^9, {3.985058766190893*^9, 
   3.985058773143311*^9}, 3.985058830734366*^9},
 CellLabel->
  "In[231]:=",ExpressionUUID->"8dfb994c-32da-40ae-895b-bed0fab60a20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"utab1", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0.02", ",", "2", ",", "0.02"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"utab2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Exp", "[", "n", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "2.1", "]"}], ",", 
       RowBox[{"Log", "[", "umax", "]"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", "umax", "]"}], "-", 
         RowBox[{"Log", "[", "2.1", "]"}]}], "100"]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"utab", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"utab1", ",", "utab2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.984217677715859*^9, 3.984217737926381*^9}, {
   3.984217774893759*^9, 3.984217828855219*^9}, {3.984218298767333*^9, 
   3.9842184116599827`*^9}, {3.984218454238873*^9, 3.9842184664407578`*^9}, {
   3.98421909546145*^9, 3.984219115830114*^9}, {3.984219317727989*^9, 
   3.984219331676612*^9}, {3.98422316159494*^9, 3.984223203164146*^9}, 
   3.9842763447400293`*^9, {3.9842770380099792`*^9, 3.984277067755721*^9}, {
   3.984628111670617*^9, 3.9846281211703568`*^9}, {3.984628780079165*^9, 
   3.984628849531686*^9}, {3.9846295491567783`*^9, 3.984629551559785*^9}, {
   3.984629616461508*^9, 3.984629631404436*^9}, {3.984630830351894*^9, 
   3.984630830438452*^9}, {3.984632775885195*^9, 3.984632789015723*^9}, 
   3.9846606696237383`*^9, {3.9846614614000797`*^9, 3.984661493029224*^9}, {
   3.9846618860988894`*^9, 3.9846618869309063`*^9}, {3.9846619252506933`*^9, 
   3.984661929092494*^9}, 3.9847159017371492`*^9, {3.984801328556904*^9, 
   3.98480133722297*^9}, {3.984805494646102*^9, 3.984805500628916*^9}, {
   3.9848057897402973`*^9, 3.984805829338043*^9}, {3.984806364458827*^9, 
   3.984806391189334*^9}, {3.984807358732945*^9, 3.984807359728354*^9}, {
   3.984807550404276*^9, 3.984807557031951*^9}, 3.984807794410657*^9, 
   3.9848078441044416`*^9, {3.984807923723145*^9, 3.98480792419974*^9}, {
   3.984808602063089*^9, 3.984808602304186*^9}, 3.984808839931983*^9, {
   3.984809999244907*^9, 3.984809999762929*^9}, {3.98481014794164*^9, 
   3.9848101596352587`*^9}, {3.984810369459673*^9, 3.984810412308177*^9}, {
   3.984810675210868*^9, 3.984810675665763*^9}, {3.98505875236726*^9, 
   3.98505876255686*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"18be0818-cd72-4264-b616-bdd4c9b302d7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "RTab", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DistributeDefinitions", "[", 
   RowBox[{"Gcompnum", ",", "utab", ",", "ytab", ",", "\[Phi]"}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"RTab", "=", 
   RowBox[{"Association", "@", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"y", "->", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]], 
             RowBox[{"NIntegrate", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Gcompnum", "[", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["y", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], 
                  SuperscriptBox["\[Xi]", "2"]], "]"}], 
                RowBox[{"Exp", "[", 
                 RowBox[{"-", "\[Xi]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
              "]"}]}]}], "}"}], "}"}], ",", 
         RowBox[{"Table", "[", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"u", ",", 
             RowBox[{"u", "*", 
              RowBox[{"NIntegrate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Gcompnum", "[", 
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox[
                    SuperscriptBox["y", "2"], 
                    SuperscriptBox["u", "2"]]}], ")"}], 
                   RowBox[{
                    SuperscriptBox["t", "2"], "-", "1"}]], "]"}], 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "u"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", "t"}], "]"}]}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"t", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
               "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "utab"}], "}"}]}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "ytab"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.984628209371336*^9, 3.9846283087636843`*^9}, {
  3.984628590966057*^9, 3.984628613700242*^9}, {3.984628767774479*^9, 
  3.984628773942421*^9}, {3.984628883945898*^9, 3.9846289186220207`*^9}, {
  3.984629051079701*^9, 3.9846290694636374`*^9}, {3.985058845471512*^9, 
  3.9850588488517714`*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"c8abebc9-25f5-445b-84d1-ca28087020f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"85.01236122322709`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"8.652271435731627`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"9.553411645433023`*^-6\\\"}]\\) for the \
integral and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990163154564004*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"f4675157-fe58-4092-9869-914c5bbd7f43"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"85.01236122322709`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"8.47337354218076`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"0.00002012870384619937`\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990163159856978*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"02ca9c59-3b44-45b2-ba80-a7a1cf9c2a16"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"323.94116295402574`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"5.75176404976272`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.232381564380985`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990163165463332*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"1ef6b9c8-e330-442b-86d4-585e27759522"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"58.0267594238283`\\\", \\\"}\
\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"3.825652023837933`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.22163807292921`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990163181157969*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"68437f98-88c8-4b98-8574-9fa12473a1aa"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990163181274721*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"12df32b8-7dc4-4b39-bca3-ad729ee61e76"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"145.13865468949098`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"5.307567739909175`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"0.000014749440971320085`\\\"}]\\) for the \
integral and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990163185709058*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"4a1a86bb-9e5b-4858-ad16-4901d4b262dc"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"145.13865468949098`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"5.2253036230956855`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"0.000010836335068081824`\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990163188963325*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"a42f9a33-c99e-4f78-8064-e4440df49a3e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990163189030221*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"4ffc65b3-385b-423f-9516-8ad1e059dfde"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"85.01236122322709`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"9.86512668099385`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"0.000026720419166639056`\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990163208382443*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"fbb573be-6fa3-4daf-bfee-444ed9ea4d05"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"85.01236122322709`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"9.644712094293466`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"0.000017919792361197057`\\\"}]\\) for the \
integral and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990163211400921*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"d33ff4b1-281d-4a05-81cf-204c6ea6d18a"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "RInt", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RInt", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"RInt", "[", "y", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"Interpolation", "[", 
         RowBox[{
          RowBox[{"RTab", "[", "y", "]"}], "/.", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a_", ",", "b_"}], "}"}], ":>", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"Log", "[", "b", "]"}]}], "}"}]}]}], "]"}], "[", "#", 
        "]"}], "]"}], "&"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"RInt", "[", "y", "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "ytab"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.984573895263191*^9, 3.984573895270319*^9}, {
  3.9845740699978647`*^9, 3.984574071815523*^9}, {3.984627797099372*^9, 
  3.9846278367750263`*^9}, {3.984627898222436*^9, 3.984627923942464*^9}, {
  3.984628032728519*^9, 3.9846280529761477`*^9}, {3.9846287425130997`*^9, 
  3.984628758965748*^9}, {3.984631400723301*^9, 3.984631414731522*^9}, {
  3.984631686532689*^9, 3.984631750333426*^9}, {3.984631796344503*^9, 
  3.9846318094407063`*^9}, {3.9846318528911953`*^9, 3.984631857158079*^9}, {
  3.984631893219384*^9, 3.984631897772298*^9}, {3.984632004308593*^9, 
  3.98463207347288*^9}, {3.9846322272420473`*^9, 3.9846322292802467`*^9}, {
  3.984632278412191*^9, 3.984632281384438*^9}, {3.984632489788123*^9, 
  3.984632546492797*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"2c19f3b5-c07c-45e8-aeef-71b1abd5ec07"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "Ruy", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ruy", "[", 
    RowBox[{"u_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"u", "<=", "umax"}], ",", 
       RowBox[{
        RowBox[{"RInt", "[", "y", "]"}], "[", "u", "]"}], ",", 
       RowBox[{"u", ">", "umax"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"RInt", "[", "y", "]"}], "[", "umax", "]"}], 
         RowBox[{"Rlargeu", "[", 
          RowBox[{"umax", ",", "y"}], "]"}]], 
        RowBox[{"Rlargeu", "[", 
         RowBox[{"u", ",", "y"}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.984218783952546*^9, 3.9842188741656713`*^9}, {
   3.984542461068227*^9, 3.9845424639909773`*^9}, {3.984548910406617*^9, 
   3.98454891440047*^9}, {3.984574100160672*^9, 3.9845741002907143`*^9}, {
   3.9846311283777103`*^9, 3.984631133853731*^9}, {3.9846311805418177`*^9, 
   3.984631219243002*^9}, {3.9846323107316513`*^9, 3.984632341196538*^9}, 
   3.9847173430925198`*^9, 3.984807589369463*^9},
 CellLabel->
  "In[247]:=",ExpressionUUID->"6d53a9be-fb36-4f1a-853f-e00ec62f15b9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Imodel", "[", "y_", "]"}], ":=", 
   FractionBox["Cinf", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}], "/", "2"}]], 
     SuperscriptBox["y", "\[Alpha]"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"acompnum", "[", "\[Phi]", "]"}]}], ";", 
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"2", "\[CapitalDelta]\[Sigma]"}], "-", "1"}]}], ";", 
  RowBox[{"\[Beta]", "=", 
   RowBox[{"2", 
    RowBox[{"\[CapitalDelta]bdy", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DistributeDefinitions", "[", 
   RowBox[{
   "Cinf", ",", " ", "a", ",", " ", "\[Beta]", ",", "\[Alpha]", ",", " ", 
    "\[CapitalDelta]\[Sigma]", ",", "Ruy"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yIntegrandtab", " ", "=", " ", 
   RowBox[{"ParallelTable", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"y", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["y", 
             RowBox[{"2", "\[CapitalDelta]\[Sigma]"}]]], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"Cos", "[", 
                RowBox[{"u", " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "]"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  FractionBox[
                   SuperscriptBox["u", "2"], 
                   SuperscriptBox["y", "2"]]}], ")"}], 
                "\[CapitalDelta]\[Sigma]"]], 
              RowBox[{"Ruy", "[", 
               RowBox[{"u", ",", "y"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
          "-", 
          RowBox[{"Imodel", "[", "y", "]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ytab"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand0", "=", 
    RowBox[{"Interpolation", "[", "yIntegrandtab", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrand", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"y", ",", "_Real"}], "}"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"0.0", "<=", "y"}], ",", 
       RowBox[{"Integrand0", "[", "y", "]"}], ",", "Indeterminate"}], "]"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrandnum", "[", 
    RowBox[{"y_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"Integrand", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"a", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9817009787865667`*^9, 3.981701134227766*^9}, {
   3.981701192034066*^9, 3.9817012076190166`*^9}, {3.9817024874383307`*^9, 
   3.981702541401883*^9}, {3.9817026825222816`*^9, 3.981702776688806*^9}, {
   3.981712205493635*^9, 3.9817122620299273`*^9}, {3.981712381730049*^9, 
   3.98171240068322*^9}, {3.981715457975224*^9, 3.981715493774661*^9}, {
   3.981717414758315*^9, 3.9817174176527967`*^9}, {3.9818043763973503`*^9, 
   3.981804380957934*^9}, {3.9820427003310843`*^9, 3.982042928396742*^9}, 
   3.982042985333479*^9, {3.982044346500587*^9, 3.982044400173015*^9}, {
   3.982047542808861*^9, 3.982047546626128*^9}, {3.983961154872491*^9, 
   3.9839611595611897`*^9}, {3.983961299460658*^9, 3.9839613006809673`*^9}, {
   3.983961370775503*^9, 3.983961414819771*^9}, {3.983961655881822*^9, 
   3.983961662836625*^9}, {3.9839617068277082`*^9, 3.983961732351437*^9}, {
   3.9839617775523643`*^9, 3.983961811220145*^9}, {3.983961871766766*^9, 
   3.9839618839697933`*^9}, {3.983962076721716*^9, 3.983962108173216*^9}, {
   3.983962787048881*^9, 3.983962790362307*^9}, {3.983962823706935*^9, 
   3.983962840956497*^9}, {3.983964258180131*^9, 3.9839642592966547`*^9}, {
   3.983984117454348*^9, 3.9839841320943727`*^9}, {3.9839841712555857`*^9, 
   3.983984172311061*^9}, {3.98398441360491*^9, 3.9839844138865957`*^9}, {
   3.98398516268618*^9, 3.98398517047619*^9}, 3.983985206845467*^9, {
   3.9839853877720633`*^9, 3.983985390723969*^9}, {3.983985817444695*^9, 
   3.983985820817852*^9}, {3.983986007930592*^9, 3.983986009257525*^9}, {
   3.983986228073677*^9, 3.98398625119271*^9}, {3.9839863087461443`*^9, 
   3.9839863158874893`*^9}, {3.983986401048193*^9, 3.983986428586981*^9}, 
   3.984034916794017*^9, 3.984037800855794*^9, 3.984038201285578*^9, {
   3.984038767014618*^9, 3.984038771077023*^9}, {3.984215287144568*^9, 
   3.9842152886482563`*^9}, {3.9842203032374077`*^9, 3.984220312329361*^9}, {
   3.9845489344183283`*^9, 3.984548938479732*^9}, 3.984629089932193*^9, {
   3.984629134958007*^9, 3.9846291727383957`*^9}, {3.98471582536866*^9, 
   3.98471582565101*^9}, {3.9901193060837107`*^9, 3.990119307006448*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"85ca4f0c-0b99-4ad8-8574-22b7f4ea2239"],

Cell[CellGroupData[{

Cell["Computing g[p]", "Subsubsection",
 CellChangeTimes->{{3.981440372108592*^9, 3.981440417447032*^9}, {
   3.981697966926372*^9, 3.981697977212675*^9}, {3.981719622937809*^9, 
   3.981719854295014*^9}, {3.9817198846557083`*^9, 3.981720005461149*^9}, {
   3.9817260059811563`*^9, 3.981726223808868*^9}, {3.981726916475404*^9, 
   3.981726993350691*^9}, {3.9818040055193*^9, 3.981804032622245*^9}, {
   3.981866816405614*^9, 3.981866824685563*^9}, {3.982053665196541*^9, 
   3.982053666004521*^9}, {3.982087203372604*^9, 3.98208720383499*^9}, {
   3.9847197675170403`*^9, 3.9847197703921413`*^9}, 3.984720053892344*^9, 
   3.984816132780799*^9, {3.984817661842173*^9, 3.984817663277989*^9}, {
   3.990163572730859*^9, 
   3.9901635739923773`*^9}},ExpressionUUID->"50fddd3b-10e4-44d2-a3d2-\
dfdebf8df8b7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"2", "\[CapitalDelta]\[Sigma]"}], "-", "1"}]}], ";", 
  RowBox[{"\[Beta]", "=", 
   RowBox[{"2", 
    RowBox[{"\[CapitalDelta]bdy", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
  RowBox[{"a", "=", 
   RowBox[{"acompnum", "[", "\[Phi]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptab1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "2"], "+", "0.001"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "1", ",", "0.03"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptab2", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"1", ",", "10", ",", "0.1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptab", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ptab1", ",", "ptab2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psqg1tab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["p", "2"], ",", 
       RowBox[{"2", "\[Pi]", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Integrandnum", "[", "y", "]"}], 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{"p", " ", "y"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "ptab"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psqg1", "=", 
   RowBox[{"Interpolation", "[", "psqg1tab", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g1", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"p", ",", "_Real"}], "}"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"0.0", "<=", "p"}], ",", 
       RowBox[{"psqg1", "[", 
        SuperscriptBox["p", "2"], "]"}], ",", "Indeterminate"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "a"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "p_", "]"}], ":=", 
  RowBox[{
   RowBox[{"g0", "[", "p", "]"}], "+", 
   RowBox[{"g1", "[", "p", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.981720062071939*^9, 3.981720152171481*^9}, {
   3.9817202525446444`*^9, 3.9817203391904697`*^9}, {3.981720397257667*^9, 
   3.981720424762656*^9}, {3.981720466846697*^9, 3.981720471194902*^9}, {
   3.981720878356524*^9, 3.981720911936635*^9}, {3.981721613510717*^9, 
   3.981721633487365*^9}, {3.981723111623506*^9, 3.981723113118945*^9}, {
   3.981723449788321*^9, 3.981723521961013*^9}, {3.98172360676828*^9, 
   3.9817236212845993`*^9}, {3.981723657611813*^9, 3.981723658258665*^9}, {
   3.981723704399988*^9, 3.981723704975565*^9}, {3.981723881870576*^9, 
   3.981723912149969*^9}, {3.9817239536955957`*^9, 3.981723990156075*^9}, {
   3.981724314622119*^9, 3.9817243364930267`*^9}, {3.981724371770446*^9, 
   3.9817244173645067`*^9}, 3.981724683522808*^9, {3.9817247561442223`*^9, 
   3.981724765385395*^9}, {3.981724934456687*^9, 3.981724942797433*^9}, 
   3.981803868202577*^9, {3.9820430788212013`*^9, 3.9820430825755987`*^9}, {
   3.983962295778755*^9, 3.983962307070264*^9}, {3.983962891630772*^9, 
   3.983962894420789*^9}, 3.983963381832108*^9, 3.983984189915113*^9, {
   3.983985887240281*^9, 3.983985888099702*^9}, {3.983985928444564*^9, 
   3.983985939073389*^9}, {3.983985976025771*^9, 3.9839859773806267`*^9}, {
   3.983986551780542*^9, 3.9839865525778227`*^9}, 3.983986603895494*^9, {
   3.9839866500705967`*^9, 3.9839866556259947`*^9}, {3.983986762601667*^9, 
   3.983986792552787*^9}, 3.984220478890358*^9, 3.984220516815487*^9, {
   3.984711470014181*^9, 3.984711517984929*^9}, {3.9847121943611507`*^9, 
   3.984712222825554*^9}, {3.984712271258174*^9, 3.984712316868876*^9}, {
   3.984712468902364*^9, 3.9847125358152943`*^9}, {3.984712680125104*^9, 
   3.98471272330653*^9}, {3.984712778102187*^9, 3.984712780397175*^9}, {
   3.984713050782439*^9, 3.984713052305852*^9}, {3.984713466211625*^9, 
   3.9847134707756577`*^9}, {3.984713602308474*^9, 3.98471364273507*^9}, {
   3.984713819089011*^9, 3.984713847410417*^9}, {3.984713882196941*^9, 
   3.984713882496354*^9}, {3.984714001830627*^9, 3.984714002817533*^9}, {
   3.990163578703002*^9, 3.990163579146161*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"bf4e0cd8-3d32-42c7-9918-0af3974fe580"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 313, 20, 28807335777622852204, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9848110059468527`*^9, 3.984814612665546*^9, 
  3.984815767158884*^9, 3.984817526760799*^9, 3.984818752266768*^9, 
  3.98481906294389*^9, 3.9848194625042973`*^9, 3.9848197552188663`*^9, 
  3.984820130709841*^9, 3.984821130985268*^9, 3.984821453902285*^9, 
  3.984821769385346*^9, 3.984822110672678*^9, 3.98482256583018*^9, 
  3.990163583590988*^9},
 CellLabel->
  "During evaluation of \
In[309]:=",ExpressionUUID->"a2a94997-5d38-4c2a-8de9-cd9c4dee13b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing e0, e1 from integral", "Subsubsection",
 CellChangeTimes->{{3.981440372108592*^9, 3.981440417447032*^9}, {
   3.981697966926372*^9, 3.981697977212675*^9}, {3.981719622937809*^9, 
   3.981719854295014*^9}, {3.9817198846557083`*^9, 3.981720005461149*^9}, {
   3.9817260059811563`*^9, 3.981726223808868*^9}, {3.981726916475404*^9, 
   3.981726993350691*^9}, {3.9818040055193*^9, 3.981804032622245*^9}, {
   3.981866816405614*^9, 3.981866824685563*^9}, {3.982053665196541*^9, 
   3.982053666004521*^9}, {3.982087203372604*^9, 3.98208720383499*^9}, {
   3.984716193503703*^9, 3.984716194912628*^9}, {3.9847256428496017`*^9, 
   3.984725643502116*^9}, 
   3.990165753718465*^9},ExpressionUUID->"ebbd23e7-2295-4e9f-a189-\
e37741e2c9b6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"2", "\[CapitalDelta]\[Sigma]"}], "-", "1"}]}], ";", 
  RowBox[{"\[Beta]", "=", 
   RowBox[{"2", 
    RowBox[{"\[CapitalDelta]bdy", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
  RowBox[{"a", "=", 
   RowBox[{"acompnum", "[", "\[Phi]", "]"}]}], ";", 
  RowBox[{"yPowerLaw", "=", "500"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrandnum1", "[", 
    RowBox[{
     RowBox[{"y_", "?", "NumericQ"}], ",", 
     RowBox[{"y0_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"y", "<=", "y0"}], ",", 
     RowBox[{"Integrandnum", "[", "y", "]"}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"Integrandnum", "[", "y0", "]"}], 
       SuperscriptBox["y", "3.552"]], 
      SuperscriptBox["y0", "3.552"]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e0err", "=", 
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"NIntegrate", "[", " ", 
     RowBox[{
      RowBox[{"Integrandnum1", "[", 
       RowBox[{"y", ",", "yPowerLaw"}], "]"}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e1err", "=", 
   RowBox[{"2", "\[Pi]", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"Integrandnum1", "[", 
         RowBox[{"y", ",", "yPowerLaw"}], "]"}]}], " ", 
       FractionBox[
        SuperscriptBox["y", "2"], "4"]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e0model", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"2", "\[Pi]", " ", "Cinf", 
      FractionBox[
       SuperscriptBox["a", 
        RowBox[{"2", "-", "\[Beta]"}]], "2"], 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"\[Beta]", "/", "2"}], "-", "1"}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}], "/", "2"}], "]"}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", "-", 
          RowBox[{"\[Alpha]", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"2", "-", 
           RowBox[{"\[Beta]", "/", "2"}]}]}], "}"}], ",", 
        RowBox[{
         SuperscriptBox["p", "2"], 
         RowBox[{
          SuperscriptBox["a", "2"], "/", "4"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e1model", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"2", "\[Pi]", " ", "Cinf", 
      FractionBox[
       SuperscriptBox["a", 
        RowBox[{"2", "-", "\[Beta]"}]], "2"], 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"\[Beta]", "/", "2"}], "-", "1"}], "]"}]}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}], "/", "2"}], "]"}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", "-", 
          RowBox[{"\[Alpha]", "/", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"2", "-", 
           RowBox[{"\[Beta]", "/", "2"}]}]}], "}"}], ",", 
        RowBox[{
         SuperscriptBox["p", "2"], 
         RowBox[{
          SuperscriptBox["a", "2"], "/", "4"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"e0", "=", 
  RowBox[{"e0model", "+", "e0err"}]}], "\[IndentingNewLine]", 
 RowBox[{"e1", "=", 
  RowBox[{"e1model", "+", "e1err"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a11", "=", 
   RowBox[{"2", "\[Pi]", " ", "Cinf", 
    FractionBox["1", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[CapitalDelta]bdy", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "-", "1"}]]], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"\[CapitalDelta]bdy", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"\[CapitalDelta]bdy", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "a", ",", "yPowerLaw"}], 
  "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAWIQ/f6alcG5dW8d9Z5PMALRq2SeZYHpD9H5IPpLVuAO
EH3FMQtM+z3lPHkDSCfs0jwFot+U30y9BaSZPI5kgWg1Z+cqEB3yxAdMN0xi
nA+i7xkGLwLRFmtUN4HosK6P20D0iZc7lvusB/L3Mq0G0R/8pkr/BNJaMxbK
g2g20bPOf4H0ozNLXEH0HZkN2cob3jpOKQ3JAdHf9rkUgug0/51FILrXtDBV
BUg/mDerDET7K05yswLSqd3NYSC6weWHvDWIXjhbA0QrqPXrg+gDadPAtIOv
kwmIPvTN0gZEr1II22YLpDWELoJpDsH570H0rVXfvoPozIa0AHuwe8rA9Kwf
M8ydQOrCA21AdJ1gpROI5g387wKi1522WACiGa7ZgmmpBWabQfSnrvlgOo/5
npALyP6uJcIgOm3Ngmt5QJrpk+QNEL1Mo19+8S5gfBx9AKYBBObxRg==
  
  "],ExpressionUUID->"6b137f48-4849-4d14-8ead-189ede9d7d91"],

Cell[BoxData["14.723995353080564`"], "Output",
 CellChangeTimes->{
  3.983962520183981*^9, 3.983962925175095*^9, {3.983963005041601*^9, 
   3.983963019835454*^9}, 3.983963081419532*^9, 3.983963366213348*^9, 
   3.983963400160977*^9, 3.983963448722315*^9, 3.983963498469407*^9, 
   3.9839635885738153`*^9, 3.9839636391989527`*^9, 3.983963768277876*^9, 
   3.983963836598296*^9, 3.983964055263002*^9, {3.983985899351919*^9, 
   3.983985904315545*^9}, 3.983985950020796*^9, {3.983986821086603*^9, 
   3.983986823503524*^9}, 3.983987202059692*^9, {3.983987463916387*^9, 
   3.983987542943243*^9}, 3.983987685438375*^9, {3.983987962569521*^9, 
   3.983987987545763*^9}, {3.983988087108528*^9, 3.983988152370229*^9}, 
   3.983988285047242*^9, {3.984028606883354*^9, 3.984028609352098*^9}, 
   3.984028710435343*^9, 3.98403409759097*^9, 3.984038299384097*^9, 
   3.984220563590864*^9, {3.984221508173023*^9, 3.984221528580613*^9}, 
   3.984221994291526*^9, 3.9842775309508467`*^9, {3.9845743666118917`*^9, 
   3.9845743687649183`*^9}, 3.98457464468174*^9, {3.984574689162381*^9, 
   3.984574718360862*^9}, 3.9845753153617153`*^9, 3.9845766871231318`*^9, 
   3.984579260617872*^9, {3.984583188475263*^9, 3.984583213732688*^9}, 
   3.984646416778284*^9, 3.984659750633459*^9, 3.984660311505435*^9, 
   3.984660972610609*^9, {3.984661325580625*^9, 3.984661350930781*^9}, {
   3.984661388755699*^9, 3.984661398305814*^9}, 3.984661854469153*^9, 
   3.984662187562952*^9, 3.984662521940279*^9, 3.984662812742157*^9, 
   3.984663101580615*^9, {3.9846633484088573`*^9, 3.984663386974771*^9}, {
   3.984663424981378*^9, 3.984663477683957*^9}, 3.984664040333354*^9, 
   3.984665275177313*^9, {3.984708153180262*^9, 3.984708276653988*^9}, {
   3.984709890017511*^9, 3.984709958303462*^9}, 3.9847100131968946`*^9, {
   3.9847100515374737`*^9, 3.984710114782279*^9}, 3.984712415349682*^9, 
   3.9847125991476107`*^9, 3.9847128423496037`*^9, 3.9847139839511347`*^9, 
   3.98471504707793*^9, 3.9847151909017963`*^9, {3.984715693267308*^9, 
   3.9847157121529427`*^9}, 3.984716942034408*^9, 3.984717816365494*^9, 
   3.984718431756839*^9, 3.984718468697342*^9, 3.984723561241744*^9, {
   3.984724425574213*^9, 3.984724450886145*^9}, {3.984724488987453*^9, 
   3.984724520827132*^9}, 3.98472525076123*^9, {3.9847254025190496`*^9, 
   3.9847254055736103`*^9}, 3.984728091402932*^9, {3.984728216235447*^9, 
   3.9847282216000843`*^9}, 3.984797062753427*^9, 3.984799139767563*^9, 
   3.984799801642983*^9, 3.9848003483751574`*^9, 3.984800690732095*^9, 
   3.984805772153714*^9, 3.9848060618143806`*^9, 3.98480992913787*^9, 
   3.9848103107945023`*^9, 3.984810551230027*^9, 3.984811026445413*^9, 
   3.984814632211504*^9, {3.9848157862426662`*^9, 3.9848158094279213`*^9}, 
   3.9848175458732*^9, 3.984818771465097*^9, 3.9848190820629873`*^9, 
   3.9848194815710163`*^9, 3.9848197749153214`*^9, 3.984820151034006*^9, 
   3.984821150492538*^9, 3.98482147369454*^9, 3.984821788980418*^9, 
   3.984822130671636*^9, 3.9848225852091827`*^9, {3.990120810491131*^9, 
   3.990120812670891*^9}, 3.990121760790505*^9, {3.990163457924795*^9, 
   3.990163486884592*^9}},
 CellLabel->
  "Out[294]=",ExpressionUUID->"01b28a4f-c716-4103-a8c1-102cf300046e"],

Cell[BoxData["32.882001736940104`"], "Output",
 CellChangeTimes->{
  3.983962520183981*^9, 3.983962925175095*^9, {3.983963005041601*^9, 
   3.983963019835454*^9}, 3.983963081419532*^9, 3.983963366213348*^9, 
   3.983963400160977*^9, 3.983963448722315*^9, 3.983963498469407*^9, 
   3.9839635885738153`*^9, 3.9839636391989527`*^9, 3.983963768277876*^9, 
   3.983963836598296*^9, 3.983964055263002*^9, {3.983985899351919*^9, 
   3.983985904315545*^9}, 3.983985950020796*^9, {3.983986821086603*^9, 
   3.983986823503524*^9}, 3.983987202059692*^9, {3.983987463916387*^9, 
   3.983987542943243*^9}, 3.983987685438375*^9, {3.983987962569521*^9, 
   3.983987987545763*^9}, {3.983988087108528*^9, 3.983988152370229*^9}, 
   3.983988285047242*^9, {3.984028606883354*^9, 3.984028609352098*^9}, 
   3.984028710435343*^9, 3.98403409759097*^9, 3.984038299384097*^9, 
   3.984220563590864*^9, {3.984221508173023*^9, 3.984221528580613*^9}, 
   3.984221994291526*^9, 3.9842775309508467`*^9, {3.9845743666118917`*^9, 
   3.9845743687649183`*^9}, 3.98457464468174*^9, {3.984574689162381*^9, 
   3.984574718360862*^9}, 3.9845753153617153`*^9, 3.9845766871231318`*^9, 
   3.984579260617872*^9, {3.984583188475263*^9, 3.984583213732688*^9}, 
   3.984646416778284*^9, 3.984659750633459*^9, 3.984660311505435*^9, 
   3.984660972610609*^9, {3.984661325580625*^9, 3.984661350930781*^9}, {
   3.984661388755699*^9, 3.984661398305814*^9}, 3.984661854469153*^9, 
   3.984662187562952*^9, 3.984662521940279*^9, 3.984662812742157*^9, 
   3.984663101580615*^9, {3.9846633484088573`*^9, 3.984663386974771*^9}, {
   3.984663424981378*^9, 3.984663477683957*^9}, 3.984664040333354*^9, 
   3.984665275177313*^9, {3.984708153180262*^9, 3.984708276653988*^9}, {
   3.984709890017511*^9, 3.984709958303462*^9}, 3.9847100131968946`*^9, {
   3.9847100515374737`*^9, 3.984710114782279*^9}, 3.984712415349682*^9, 
   3.9847125991476107`*^9, 3.9847128423496037`*^9, 3.9847139839511347`*^9, 
   3.98471504707793*^9, 3.9847151909017963`*^9, {3.984715693267308*^9, 
   3.9847157121529427`*^9}, 3.984716942034408*^9, 3.984717816365494*^9, 
   3.984718431756839*^9, 3.984718468697342*^9, 3.984723561241744*^9, {
   3.984724425574213*^9, 3.984724450886145*^9}, {3.984724488987453*^9, 
   3.984724520827132*^9}, 3.98472525076123*^9, {3.9847254025190496`*^9, 
   3.9847254055736103`*^9}, 3.984728091402932*^9, {3.984728216235447*^9, 
   3.9847282216000843`*^9}, 3.984797062753427*^9, 3.984799139767563*^9, 
   3.984799801642983*^9, 3.9848003483751574`*^9, 3.984800690732095*^9, 
   3.984805772153714*^9, 3.9848060618143806`*^9, 3.98480992913787*^9, 
   3.9848103107945023`*^9, 3.984810551230027*^9, 3.984811026445413*^9, 
   3.984814632211504*^9, {3.9848157862426662`*^9, 3.9848158094279213`*^9}, 
   3.9848175458732*^9, 3.984818771465097*^9, 3.9848190820629873`*^9, 
   3.9848194815710163`*^9, 3.9848197749153214`*^9, 3.984820151034006*^9, 
   3.984821150492538*^9, 3.98482147369454*^9, 3.984821788980418*^9, 
   3.984822130671636*^9, 3.9848225852091827`*^9, {3.990120810491131*^9, 
   3.990120812670891*^9}, 3.990121760790505*^9, {3.990163457924795*^9, 
   3.990163486886134*^9}},
 CellLabel->
  "Out[295]=",ExpressionUUID->"41f95cd8-8125-4a16-8ed1-c8d683b55520"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing e1, b11 from fitting with small p sampling", "Subsubsection",
 CellChangeTimes->{{3.981440372108592*^9, 3.981440417447032*^9}, {
   3.981697966926372*^9, 3.981697977212675*^9}, {3.981719622937809*^9, 
   3.981719854295014*^9}, {3.9817198846557083`*^9, 3.981720005461149*^9}, {
   3.9817260059811563`*^9, 3.981726223808868*^9}, {3.981726916475404*^9, 
   3.981726993350691*^9}, {3.9818040055193*^9, 3.981804032622245*^9}, {
   3.981866816405614*^9, 3.981866824685563*^9}, {3.982053665196541*^9, 
   3.982053666004521*^9}, {3.982087203372604*^9, 3.98208720383499*^9}, {
   3.9847197675170403`*^9, 3.9847197703921413`*^9}, 3.984720053892344*^9, 
   3.984816132780799*^9, {3.984817661842173*^9, 3.984817663277989*^9}, 
   3.990165760003256*^9},ExpressionUUID->"8fad8ef0-0655-410e-a4ee-\
2404ef6cd2de"],

Cell["\<\
We do a finer sampling at small p to extract reliably the small p expansion. \
\
\>", "Text",
 CellChangeTimes->{{3.981440372108592*^9, 3.981440417447032*^9}, {
  3.981697966926372*^9, 3.981697977212675*^9}, {3.981719622937809*^9, 
  3.981719854295014*^9}, {3.9817198846557083`*^9, 3.981720005461149*^9}, {
  3.9817260059811563`*^9, 3.981726223808868*^9}, {3.981726916475404*^9, 
  3.981726993350691*^9}, {3.9818040055193*^9, 3.981804032622245*^9}, {
  3.9820871626337223`*^9, 3.982087364792015*^9}, {3.984716217685857*^9, 
  3.984716254655937*^9}, {3.990120859575038*^9, 
  3.990120860728705*^9}},ExpressionUUID->"151c6347-b17e-4e38-afe5-\
5ac1e98cca22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"2", "\[CapitalDelta]\[Sigma]"}], "-", "1"}]}], ";", 
  RowBox[{"\[Beta]", "=", 
   RowBox[{"2", 
    RowBox[{"\[CapitalDelta]bdy", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
  RowBox[{"a", "=", 
   RowBox[{"acompnum", "[", "\[Phi]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallptab", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0.001", ",", "0.05", ",", "0.001"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smallpsqg1tab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["p", "2"], ",", 
       RowBox[{"2", "\[Pi]", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Integrandnum", "[", "y", "]"}], 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{"p", " ", "y"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "smallptab"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.981720062071939*^9, 3.981720152171481*^9}, {
   3.9817202525446444`*^9, 3.9817203391904697`*^9}, {3.981720397257667*^9, 
   3.981720424762656*^9}, {3.981720466846697*^9, 3.981720471194902*^9}, {
   3.981720878356524*^9, 3.981720911936635*^9}, {3.981721613510717*^9, 
   3.981721633487365*^9}, {3.981723111623506*^9, 3.981723113118945*^9}, {
   3.981723449788321*^9, 3.981723521961013*^9}, {3.98172360676828*^9, 
   3.9817236212845993`*^9}, {3.981723657611813*^9, 3.981723658258665*^9}, {
   3.981723704399988*^9, 3.981723704975565*^9}, {3.981723881870576*^9, 
   3.981723912149969*^9}, {3.9817239536955957`*^9, 3.981723990156075*^9}, {
   3.981724314622119*^9, 3.9817243364930267`*^9}, {3.981724371770446*^9, 
   3.9817244173645067`*^9}, 3.981724683522808*^9, {3.9817247561442223`*^9, 
   3.981724765385395*^9}, {3.981724934456687*^9, 3.981724942797433*^9}, 
   3.981803868202577*^9, {3.9820430788212013`*^9, 3.9820430825755987`*^9}, {
   3.9820669545101843`*^9, 3.982066958040587*^9}, {3.9820670320062113`*^9, 
   3.982067136704794*^9}, {3.982067214664103*^9, 3.98206722587458*^9}, {
   3.982067282597156*^9, 3.982067291478551*^9}, {3.98206733481628*^9, 
   3.982067334953829*^9}, {3.98206822764872*^9, 3.982068227798025*^9}, {
   3.98206840784676*^9, 3.982068433411922*^9}, {3.982068486513493*^9, 
   3.982068489408853*^9}, {3.982069602354813*^9, 3.9820696091947813`*^9}, {
   3.982069999845421*^9, 3.9820700000803843`*^9}, {3.984714369653851*^9, 
   3.984714371688334*^9}, {3.9847144097837067`*^9, 3.984714410916912*^9}, {
   3.98471953832063*^9, 3.9847195386579113`*^9}, {3.99011953876888*^9, 
   3.990119539251399*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"3a47b723-a091-40de-a34c-44acb63fe304"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 300, 16, 28807335777622852204, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9847248282003508`*^9, 3.984724862244335*^9, 
  3.9847249587992897`*^9, 3.984725258560678*^9, 3.984725304832026*^9, 
  3.984725451703683*^9, 3.9847280924021463`*^9, 3.984797063775261*^9, 
  3.984799140750032*^9, 3.98479980263559*^9, 3.98480035080416*^9, 
  3.9848006918622*^9, 3.984805773155692*^9, 3.984806062859934*^9, 
  3.984809930156492*^9, 3.9848103118351517`*^9, 3.984810552245801*^9, 
  3.9848110277774553`*^9, 3.984814633509886*^9, 3.9848157875492363`*^9, 
  3.984817547130691*^9, 3.984818772818647*^9, 3.984819083327241*^9, 
  3.984819482825495*^9, 3.9848197762701883`*^9, 3.984820152313155*^9, 
  3.984821151779171*^9, 3.984821474964017*^9, 3.9848217902768173`*^9, 
  3.984822131922925*^9, 3.984822586474287*^9, 3.990120822377845*^9, 
  3.9901217630049353`*^9, 3.990163460112187*^9, 3.990163491464405*^9},
 CellLabel->
  "During evaluation of \
In[298]:=",ExpressionUUID->"552b4690-c228-47c3-927c-1a4f730fd9c9"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 300, 17, 28807335777622852204, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9847248282003508`*^9, 3.984724862244335*^9, 
  3.9847249587992897`*^9, 3.984725258560678*^9, 3.984725304832026*^9, 
  3.984725451703683*^9, 3.9847280924021463`*^9, 3.984797063775261*^9, 
  3.984799140750032*^9, 3.98479980263559*^9, 3.98480035080416*^9, 
  3.9848006918622*^9, 3.984805773155692*^9, 3.984806062859934*^9, 
  3.984809930156492*^9, 3.9848103118351517`*^9, 3.984810552245801*^9, 
  3.9848110277774553`*^9, 3.984814633509886*^9, 3.9848157875492363`*^9, 
  3.984817547130691*^9, 3.984818772818647*^9, 3.984819083327241*^9, 
  3.984819482825495*^9, 3.9848197762701883`*^9, 3.984820152313155*^9, 
  3.984821151779171*^9, 3.984821474964017*^9, 3.9848217902768173`*^9, 
  3.984822131922925*^9, 3.984822586474287*^9, 3.990120822377845*^9, 
  3.9901217630049353`*^9, 3.990163460112187*^9, 3.9901634917164593`*^9},
 CellLabel->
  "During evaluation of \
In[298]:=",ExpressionUUID->"318c5cae-8063-4c13-80b7-486f85662b16"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 300, 18, 28807335777622852204, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9847248282003508`*^9, 3.984724862244335*^9, 
  3.9847249587992897`*^9, 3.984725258560678*^9, 3.984725304832026*^9, 
  3.984725451703683*^9, 3.9847280924021463`*^9, 3.984797063775261*^9, 
  3.984799140750032*^9, 3.98479980263559*^9, 3.98480035080416*^9, 
  3.9848006918622*^9, 3.984805773155692*^9, 3.984806062859934*^9, 
  3.984809930156492*^9, 3.9848103118351517`*^9, 3.984810552245801*^9, 
  3.9848110277774553`*^9, 3.984814633509886*^9, 3.9848157875492363`*^9, 
  3.984817547130691*^9, 3.984818772818647*^9, 3.984819083327241*^9, 
  3.984819482825495*^9, 3.9848197762701883`*^9, 3.984820152313155*^9, 
  3.984821151779171*^9, 3.984821474964017*^9, 3.9848217902768173`*^9, 
  3.984822131922925*^9, 3.984822586474287*^9, 3.990120822377845*^9, 
  3.9901217630049353`*^9, 3.990163460112187*^9, 3.990163491966771*^9},
 CellLabel->
  "During evaluation of \
In[298]:=",ExpressionUUID->"2d9ae10b-3e00-4210-a26f-4b4e50bfcafb"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \
\\!\\(\\*StyleBox[RowBox[{\\\"NumericalMath`NSequenceLimit\\\", \\\"::\\\", \
\\\"seqlim\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 300, 19, 28807335777622852204, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9847248282003508`*^9, 3.984724862244335*^9, 
  3.9847249587992897`*^9, 3.984725258560678*^9, 3.984725304832026*^9, 
  3.984725451703683*^9, 3.9847280924021463`*^9, 3.984797063775261*^9, 
  3.984799140750032*^9, 3.98479980263559*^9, 3.98480035080416*^9, 
  3.9848006918622*^9, 3.984805773155692*^9, 3.984806062859934*^9, 
  3.984809930156492*^9, 3.9848103118351517`*^9, 3.984810552245801*^9, 
  3.9848110277774553`*^9, 3.984814633509886*^9, 3.9848157875492363`*^9, 
  3.984817547130691*^9, 3.984818772818647*^9, 3.984819083327241*^9, 
  3.984819482825495*^9, 3.9848197762701883`*^9, 3.984820152313155*^9, 
  3.984821151779171*^9, 3.984821474964017*^9, 3.9848217902768173`*^9, 
  3.984822131922925*^9, 3.984822586474287*^9, 3.990120822377845*^9, 
  3.9901217630049353`*^9, 3.990163460112187*^9, 3.99016349197196*^9},
 CellLabel->
  "During evaluation of \
In[298]:=",ExpressionUUID->"85561266-88a5-4dc4-98fa-89677353d39d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"smallpgtab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Sqrt", "[", "#1", "]"}], ",", 
       RowBox[{"#2", "+", 
        RowBox[{"g0", "[", 
         RowBox[{"Sqrt", "[", "#1", "]"}], "]"}]}]}], "}"}], "&"}], "@@@", 
    "smallpsqg1tab"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9820626455768747`*^9, 3.982062654966222*^9}, {
   3.982063528906328*^9, 3.982063596465434*^9}, {3.982063692354824*^9, 
   3.982063694389038*^9}, {3.982063807408422*^9, 3.982063830218277*^9}, {
   3.982063869059352*^9, 3.98206388237215*^9}, {3.982063951040863*^9, 
   3.982064051841106*^9}, {3.982064178042698*^9, 3.98206421080833*^9}, 
   3.982064332498289*^9, {3.982064415997044*^9, 3.9820644342269793`*^9}, {
   3.982064939606174*^9, 3.982065002908252*^9}, {3.982065045167712*^9, 
   3.982065052406385*^9}, {3.982065103933627*^9, 3.982065106501725*^9}, {
   3.9820651401150427`*^9, 3.98206517143032*^9}, {3.982065738900649*^9, 
   3.982065761597917*^9}, {3.982067394924902*^9, 3.982067405476007*^9}, {
   3.9820674397529993`*^9, 3.98206747251865*^9}, {3.982067736622686*^9, 
   3.982067743071685*^9}, {3.9847249739890213`*^9, 3.984724980053844*^9}, {
   3.9847250142222033`*^9, 3.9847250149366293`*^9}, {3.990119590093052*^9, 
   3.9901195917153263`*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"28bd10ee-3a25-4f7b-9905-e9cc97d74f34"],

Cell["\<\
The e0 and a11 constants are known already and we will subtract them\
\>", "Text",
 CellChangeTimes->{{3.981440372108592*^9, 3.981440417447032*^9}, {
   3.981697966926372*^9, 3.981697977212675*^9}, {3.981719622937809*^9, 
   3.981719854295014*^9}, {3.9817198846557083`*^9, 3.981720005461149*^9}, {
   3.9817260059811563`*^9, 3.981726223808868*^9}, {3.981726916475404*^9, 
   3.981726993350691*^9}, {3.9818040055193*^9, 3.981804032622245*^9}, {
   3.9820871626337223`*^9, 3.9820872108060207`*^9}, 
   3.984716275406019*^9},ExpressionUUID->"eed8f6b3-b3c7-48cb-a7d8-\
cfcc36d42783"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pmax", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#1", ",", 
       RowBox[{"#2", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g", "[", "0", "]"}], "+", 
          RowBox[{"a11", " ", 
           SuperscriptBox[
            RowBox[{"(", "#1", ")"}], "0.552"]}]}], ")"}]}]}], "}"}], "&"}], "@@@", 
    RowBox[{"smallpgtab", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "pmax"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"fitparameters", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b", ",", "c", ",", "d"}], "}"}], "/.", 
   RowBox[{
    RowBox[{"NonlinearModelFit", "[", 
     RowBox[{"tab", ",", 
      RowBox[{
       RowBox[{"b", " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["p", "2.552"]}], "+", 
       RowBox[{"d", " ", 
        SuperscriptBox["p", "4"]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "c", ",", "d"}], "}"}], ",", "p"}], "]"}], "[", 
    "\"\<BestFitParameters\>\"", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", "tab", "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"fitparameters", "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       SuperscriptBox["p", "2"]}], "+", " ", 
      RowBox[{
       RowBox[{"fitparameters", "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       SuperscriptBox["p", "2.552"]}], "+", " ", 
      RowBox[{
       RowBox[{"fitparameters", "[", 
        RowBox[{"[", "3", "]"}], "]"}], 
       SuperscriptBox["p", "4"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"smallpgtab", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"smallpgtab", "[", 
        RowBox[{"[", 
         RowBox[{"pmax", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Orange"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"e1fit", "=", 
  RowBox[{"fitparameters", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"b11fit", "=", 
  RowBox[{"fitparameters", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"tab", ",", "pmax"}], "]"}]}], "Input",
 CellChangeTimes->{{3.98206444111901*^9, 3.9820645041662283`*^9}, {
   3.982064616424786*^9, 3.9820646877071877`*^9}, {3.982064742444047*^9, 
   3.982064758525394*^9}, {3.982064822674757*^9, 3.982064835914342*^9}, {
   3.9820653009744167`*^9, 3.982065385155772*^9}, {3.9820654189273367`*^9, 
   3.982065420787538*^9}, {3.9820656010729637`*^9, 3.982065608458989*^9}, {
   3.982065777148171*^9, 3.98206577766343*^9}, {3.9820658964166203`*^9, 
   3.982065947105592*^9}, {3.9820659867614183`*^9, 3.98206600215662*^9}, {
   3.982066133998417*^9, 3.9820661430455027`*^9}, {3.982066190579851*^9, 
   3.982066387741238*^9}, {3.982066715117587*^9, 3.9820667276067963`*^9}, {
   3.982067497096513*^9, 3.982067560978277*^9}, {3.982067596977355*^9, 
   3.982067614832075*^9}, {3.9820677489285192`*^9, 3.9820678688932343`*^9}, {
   3.982067992288191*^9, 3.982068026700501*^9}, {3.982068542082403*^9, 
   3.982068549051503*^9}, {3.982068815768922*^9, 3.9820688930687037`*^9}, {
   3.982068923910159*^9, 3.982068964488491*^9}, {3.982068998934189*^9, 
   3.982069013619095*^9}, {3.982069044429545*^9, 3.982069085159177*^9}, {
   3.982069544564795*^9, 3.982069552557927*^9}, 3.982069873576002*^9, {
   3.982070163677253*^9, 3.982070174226308*^9}, {3.982070303387138*^9, 
   3.982070309136732*^9}, {3.98207132177794*^9, 3.982071322852746*^9}, {
   3.98207135561833*^9, 3.982071364565398*^9}, {3.9820714409802027`*^9, 
   3.982071443411249*^9}, {3.982087553170828*^9, 3.982087644727399*^9}, {
   3.9820877317567253`*^9, 3.982087807001792*^9}, {3.982087895617289*^9, 
   3.982087902345654*^9}, {3.982088227582469*^9, 3.982088244073143*^9}, {
   3.982088353049953*^9, 3.982088392957458*^9}, {3.9821545499384117`*^9, 
   3.982154550082447*^9}, {3.98471455554275*^9, 3.98471459304727*^9}, {
   3.984716286809518*^9, 3.984716337023759*^9}, 3.984717906889759*^9, {
   3.984718522377955*^9, 3.98471876782553*^9}, {3.984718863606085*^9, 
   3.984718864497245*^9}, {3.984719803264448*^9, 3.984719833829651*^9}, {
   3.984719867638129*^9, 3.984719960962825*^9}, {3.9847252910689087`*^9, 
   3.984725298905554*^9}, {3.984725415305811*^9, 3.984725447438374*^9}, {
   3.984725874279543*^9, 3.984725879438346*^9}, 3.984815872181308*^9, {
   3.984815978342804*^9, 3.984816043761883*^9}, 3.9848163109102287`*^9, {
   3.9848163643659067`*^9, 3.9848164566111603`*^9}, {3.9901195449798517`*^9, 
   3.990119545798069*^9}, {3.9901197628775673`*^9, 3.990119786159039*^9}, {
   3.990120936262701*^9, 3.990120986965424*^9}, {3.990163633050407*^9, 
   3.990163634342613*^9}, {3.990163763665915*^9, 3.990163770253442*^9}, 
   3.990165761024247*^9},ExpressionUUID->"5fa6e6cc-ee75-4637-9143-\
04cb1fa1af70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"32.87960913353497`", ",", 
   RowBox[{"-", "37.66732759355698`"}], ",", "36.38943287634295`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.984815928542623*^9, {3.9848160018961477`*^9, 3.984816044539673*^9}, {
   3.9848164533781233`*^9, 3.9848164571409683`*^9}, 3.984817554294793*^9, 
   3.9848187799470587`*^9, 3.984819090488974*^9, 3.984819490061521*^9, 
   3.9848197835836782`*^9, 3.984820159576172*^9, 3.984821159057446*^9, 
   3.9848214822254*^9, 3.984821797535844*^9, 3.9848221393838453`*^9, 
   3.9848225936600657`*^9, 3.990121002204485*^9, 3.990122071798325*^9, 
   3.990163471328888*^9, 3.9901635419014463`*^9, 3.990163636556529*^9, 
   3.990163765121257*^9, 3.990163937491008*^9},
 CellLabel->
  "Out[341]=",ExpressionUUID->"eabe9450-0fd9-4929-b448-a068e82052f9"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtkXss1WEYx59cmrA0a5ZckskfIdHUSH2rdWOMo0LWyjWUCh3hUCPq0OSe
y3Ho4LjmVpPonKQ5fxiLVpqFVtZFVst0GUnpPaf3t7377bP3+X2f5/n8NoZe
8IvQIiJndtTvpaa5596hviDKitldSfjPwYz77PMirbB45YxSWBTFOHV/Y7wz
v48F7Qmcjfbeg5S1bYemREJQX7LbwlEPXp8ECm4XvTf3Q/KMrZNeSyrIyu6l
dlwg/z4NlLbByFNxCu5vfG6Wnr/K6mW1kp9hSNXkZTJ2dHK8GoWHHoZaduLr
rF+Frp7oHM/PYvflgfLEOLh1DlzqvX0DdHggOiNUCJGmXw6rj00wykpEt+W1
z4LuXFB+kLH8rYj3zwfJLOUuF69AqrLqiI8qYPu53j9jkc7nKWT5J933mWVg
8pemIeiZv2Lrtmt832JQcei0a5gYZo6vbVam3wJ19k4Xt2ZDoZm3BJRlYBpg
nIOg8J3qRJDq7jFlXi6fvwyk//fbpYJ8SMo1D2jUNnVkpoDvIwEtNB/U9i7C
+PD8kXd1FSDDEkmIspj7lILMBaPL20tgquO/2uFeJejrlGFubyl6NPtWgRad
xaWCcgS6agJBk6UfU+YkfH8ZqNvG57hUCq8d2XuDPzDeHKLTI6jiPqpBSaq0
9FUyfBGoDTIejBhanpVxPzWgR11lfyaqkRMz/btpjrGXgTjhaQ0mNL5qQdm6
iTOqWtiJTV4NzzMe//RC2Sfn/uQge4eN1v11GKo+0PX9D+MI97rwwXrusw4U
oHjcN9aAs8zWOp16kNsDz4yZRu6XserLFusVzdAfq43dpd8A2iQcMbC4w30z
NlpqEKAFzep11zSC3H0zvU+3cv+M1wtdcgvb4KmOM2kC/Wg7oehv5/+jCWmR
T0J0L3fgHzuBZNo=
      "]]}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0.5, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVlPk/1AkDxyUldJJUJClbKISKtPOxmZIjuc2iHA0zjhj3ESkVhnk8xn1f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        "]]},
      Annotation[#, "Charting`Private`Tag$190703#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.05}, {0, 0.064407669416509}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.984815928542623*^9, {3.9848160018961477`*^9, 3.984816044539673*^9}, {
   3.9848164533781233`*^9, 3.9848164571409683`*^9}, 3.984817554294793*^9, 
   3.9848187799470587`*^9, 3.984819090488974*^9, 3.984819490061521*^9, 
   3.9848197835836782`*^9, 3.984820159576172*^9, 3.984821159057446*^9, 
   3.9848214822254*^9, 3.984821797535844*^9, 3.9848221393838453`*^9, 
   3.9848225936600657`*^9, 3.990121002204485*^9, 3.990122071798325*^9, 
   3.990163471328888*^9, 3.9901635419014463`*^9, 3.990163636556529*^9, 
   3.990163765121257*^9, 3.99016393753927*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"58ece57b-f010-4e2f-a8a7-c06fdfb0d6d4"],

Cell[BoxData["32.87960913353497`"], "Output",
 CellChangeTimes->{
  3.984815928542623*^9, {3.9848160018961477`*^9, 3.984816044539673*^9}, {
   3.9848164533781233`*^9, 3.9848164571409683`*^9}, 3.984817554294793*^9, 
   3.9848187799470587`*^9, 3.984819090488974*^9, 3.984819490061521*^9, 
   3.9848197835836782`*^9, 3.984820159576172*^9, 3.984821159057446*^9, 
   3.9848214822254*^9, 3.984821797535844*^9, 3.9848221393838453`*^9, 
   3.9848225936600657`*^9, 3.990121002204485*^9, 3.990122071798325*^9, 
   3.990163471328888*^9, 3.9901635419014463`*^9, 3.990163636556529*^9, 
   3.990163765121257*^9, 3.9901639375465097`*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"1951f8ad-eebb-4aa2-8aba-2289c5f38b88"],

Cell[BoxData[
 RowBox[{"-", "37.66732759355698`"}]], "Output",
 CellChangeTimes->{
  3.984815928542623*^9, {3.9848160018961477`*^9, 3.984816044539673*^9}, {
   3.9848164533781233`*^9, 3.9848164571409683`*^9}, 3.984817554294793*^9, 
   3.9848187799470587`*^9, 3.984819090488974*^9, 3.984819490061521*^9, 
   3.9848197835836782`*^9, 3.984820159576172*^9, 3.984821159057446*^9, 
   3.9848214822254*^9, 3.984821797535844*^9, 3.9848221393838453`*^9, 
   3.9848225936600657`*^9, 3.990121002204485*^9, 3.990122071798325*^9, 
   3.990163471328888*^9, 3.9901635419014463`*^9, 3.990163636556529*^9, 
   3.990163765121257*^9, 3.990163937547572*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"5619d443-75b5-42c5-b211-f75454c8f56f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparing fit and integral", "Subsubsection",
 CellChangeTimes->{{3.981440372108592*^9, 3.981440417447032*^9}, {
  3.981697966926372*^9, 3.981697977212675*^9}, {3.981719622937809*^9, 
  3.981719854295014*^9}, {3.9817198846557083`*^9, 3.981720005461149*^9}, {
  3.9817260059811563`*^9, 3.981726223808868*^9}, {3.981726916475404*^9, 
  3.981726993350691*^9}, {3.9818040055193*^9, 3.981804032622245*^9}, {
  3.981866816405614*^9, 3.981866824685563*^9}, {3.982053665196541*^9, 
  3.982053666004521*^9}, {3.982087203372604*^9, 3.98208720383499*^9}, {
  3.9847154852848663`*^9, 3.984715489983429*^9}, {3.98471642652075*^9, 
  3.98471644166428*^9}},ExpressionUUID->"62ab0033-f059-4bf3-b785-\
a23d7b98f197"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"g", "[", "0", "]"}], "-", "e0"}], "e0"]], "Input",
 CellChangeTimes->{{3.990164062143862*^9, 3.990164068841721*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"d27847b7-6e41-4ab8-9c7a-01c6c5139962"],

Cell[BoxData["4.058888782200134`*^-8"], "Output",
 CellChangeTimes->{3.9901640693218403`*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"ede82e62-d703-4a90-bdc2-6f8acb7b93e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{"e1", "-", "e1fit"}], "e1"]], "Input",
 CellChangeTimes->{{3.9901210288804398`*^9, 3.990121032188986*^9}, {
  3.990165762189958*^9, 
  3.990165763489699*^9}},ExpressionUUID->"7c726e9f-7c87-4b0c-b94a-\
c2542935d3c2"],

Cell[BoxData["0.0000727633136289987`"], "Output",
 CellChangeTimes->{{3.990121024893135*^9, 3.9901210327644367`*^9}, 
   3.990121063790433*^9, 3.990122071806409*^9, 3.990163471337083*^9, {
   3.990163944805127*^9, 3.9901639472907143`*^9}},
 CellLabel->
  "Out[351]=",ExpressionUUID->"71553ec0-7f57-4dcc-bf4a-d0ca830edee6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"e0", "\[IndentingNewLine]", "e1", "\[IndentingNewLine]", \
"a11", "\[IndentingNewLine]", "b11fit"}], "Input",
 CellChangeTimes->{{3.98481651193134*^9, 3.984816539529378*^9}, 
   3.990165764290845*^9},ExpressionUUID->"3b576894-0b9e-4806-b865-\
44a55db6b654"],

Cell[BoxData["14.723995353080564`"], "Output",
 CellChangeTimes->{{3.9848165128154917`*^9, 3.984816539824636*^9}, 
   3.984817125625136*^9, 3.984817554402837*^9, 3.984818780037167*^9, 
   3.984819090583816*^9, 3.984819490153297*^9, 3.9848197837105494`*^9, 
   3.984820159662088*^9, 3.9848211591781397`*^9, 3.984821482326845*^9, 
   3.9848217976513357`*^9, 3.984822593772081*^9, 3.99012120125836*^9, 
   3.9901220718198338`*^9, 3.990163471355941*^9, 3.9901639473296328`*^9},
 CellLabel->
  "Out[352]=",ExpressionUUID->"be186097-76c8-49cf-b31b-5faec25e3446"],

Cell[BoxData["32.882001736940104`"], "Output",
 CellChangeTimes->{{3.9848165128154917`*^9, 3.984816539824636*^9}, 
   3.984817125625136*^9, 3.984817554402837*^9, 3.984818780037167*^9, 
   3.984819090583816*^9, 3.984819490153297*^9, 3.9848197837105494`*^9, 
   3.984820159662088*^9, 3.9848211591781397`*^9, 3.984821482326845*^9, 
   3.9848217976513357`*^9, 3.984822593772081*^9, 3.99012120125836*^9, 
   3.9901220718198338`*^9, 3.990163471355941*^9, 3.990163947330723*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"470c2255-6ec1-473e-8aea-782bd53458ba"],

Cell[BoxData[
 RowBox[{"-", "19.863102222077856`"}]], "Output",
 CellChangeTimes->{{3.9848165128154917`*^9, 3.984816539824636*^9}, 
   3.984817125625136*^9, 3.984817554402837*^9, 3.984818780037167*^9, 
   3.984819090583816*^9, 3.984819490153297*^9, 3.9848197837105494`*^9, 
   3.984820159662088*^9, 3.9848211591781397`*^9, 3.984821482326845*^9, 
   3.9848217976513357`*^9, 3.984822593772081*^9, 3.99012120125836*^9, 
   3.9901220718198338`*^9, 3.990163471355941*^9, 3.990163947331809*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"0311d654-6794-4f83-8c44-24c403def85e"],

Cell[BoxData[
 RowBox[{"-", "37.66732759355698`"}]], "Output",
 CellChangeTimes->{{3.9848165128154917`*^9, 3.984816539824636*^9}, 
   3.984817125625136*^9, 3.984817554402837*^9, 3.984818780037167*^9, 
   3.984819090583816*^9, 3.984819490153297*^9, 3.9848197837105494`*^9, 
   3.984820159662088*^9, 3.9848211591781397`*^9, 3.984821482326845*^9, 
   3.9848217976513357`*^9, 3.984822593772081*^9, 3.99012120125836*^9, 
   3.9901220718198338`*^9, 3.990163471355941*^9, 3.990163947332901*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"2088f5ca-90f0-4ee8-a6a2-dc89caf59913"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Export coefficients", "Subsubsection",
 CellChangeTimes->{{3.981440372108592*^9, 3.981440417447032*^9}, {
  3.981697966926372*^9, 3.981697977212675*^9}, {3.981719622937809*^9, 
  3.981719854295014*^9}, {3.9817198846557083`*^9, 3.981720005461149*^9}, {
  3.9817260059811563`*^9, 3.981726223808868*^9}, {3.981726916475404*^9, 
  3.981726993350691*^9}, {3.9818040055193*^9, 3.981804032622245*^9}, {
  3.981866816405614*^9, 3.981866824685563*^9}, {3.982053665196541*^9, 
  3.982053666004521*^9}, {3.982087203372604*^9, 3.98208720383499*^9}, {
  3.984716193503703*^9, 3.984716194912628*^9}, {3.9847256428496017`*^9, 
  3.984725643502116*^9}, {3.9847982796112957`*^9, 3.984798282166226*^9}, {
  3.984817138557901*^9, 
  3.984817141672289*^9}},ExpressionUUID->"936b8879-06fd-4a89-814b-\
e06671d511c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9847986799311857`*^9, 3.984798679954999*^9}, 
   3.9901188272146883`*^9},
 CellLabel->
  "In[356]:=",ExpressionUUID->"bb363c3b-0276-47a5-b59c-6b0890629496"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stream", "=", 
   RowBox[{"OpenAppend", "[", "\"\<coefficients.txt\>\"", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"stream", ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "e0", ",", "e1", ",", "a11", ",", "b11fit"}], 
      "}"}], "}"}], ",", "\"\<Table\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"WriteLine", "[", 
   RowBox[{"stream", ",", "\"\<\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "stream", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.984799055454636*^9, 3.984799076791136*^9}, {
   3.9847995183054543`*^9, 3.984799518571868*^9}, {3.984817169110271*^9, 
   3.984817221844883*^9}, 
   3.990165765223872*^9},ExpressionUUID->"ce8a6f16-be39-45d3-af78-\
1fc13078441d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1261, 948},
WindowMargins->{{129, Automatic}, {Automatic, 10}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4650b9cf-3171-413d-b683-a8086dfc69a7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 185, 3, 101, "Section",ExpressionUUID->"b8e32095-2a3f-404d-b19e-4a18038164eb"],
Cell[768, 27, 459, 10, 46, "Input",ExpressionUUID->"1f64a2cc-c259-40e1-a8b1-3cc8d6589131"],
Cell[1230, 39, 156, 4, 46, "Input",ExpressionUUID->"3e42351a-b267-40cf-b18b-47f1324c163c"],
Cell[CellGroupData[{
Cell[1411, 47, 166, 3, 81, "Subsection",ExpressionUUID->"8b34248d-b795-4ea8-b501-3b52bcb5a6b4"],
Cell[1580, 52, 1361, 38, 106, "Text",ExpressionUUID->"6f1deb70-6bb8-4590-b7b4-615b83d6a545"],
Cell[2944, 92, 5986, 163, 704, "Input",ExpressionUUID->"224cbab2-25c6-4f1d-b033-c0bc40d2087a"],
Cell[CellGroupData[{
Cell[8955, 259, 181, 2, 46, "Input",ExpressionUUID->"26205f5d-ae77-4017-b519-f22757e24cb5"],
Cell[9139, 263, 167, 2, 52, "Output",ExpressionUUID->"7494ace0-6171-490c-b9fa-74e9250f94ee"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9355, 271, 317, 6, 81, "Subsection",ExpressionUUID->"00e59aaa-5ea9-4167-bf51-2b637e0ff562"],
Cell[9675, 279, 7856, 203, 788, "Text",ExpressionUUID->"427b2f93-e299-417f-9308-f218e080a074"],
Cell[17534, 484, 393, 10, 54, "Text",ExpressionUUID->"8dc23e8e-06dd-4152-8899-f6f1b4967779"],
Cell[CellGroupData[{
Cell[17952, 498, 808, 19, 34, "Input",ExpressionUUID->"0d224afb-0d10-466c-919e-f6691045d48b"],
Cell[18763, 519, 1230, 18, 34, "Output",ExpressionUUID->"ac8df607-feb6-4c39-b121-902f969cef07"]
}, Open  ]],
Cell[20008, 540, 1884, 49, 121, "Input",ExpressionUUID->"06e1133b-51f7-4aff-bf29-d54a817ea8c9"],
Cell[21895, 591, 2637, 77, 146, "Input",ExpressionUUID->"b2a4d8f9-2d13-4ab5-a040-5707d20efab2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24569, 673, 444, 7, 54, "Subsection",ExpressionUUID->"af34ed79-a4ab-4889-9ce3-413dea645768"],
Cell[25016, 682, 1259, 21, 30, "Input",ExpressionUUID->"a2bfca7f-77d9-4e44-ba77-8ab4b0a2acd2"],
Cell[26278, 705, 4407, 106, 212, "Input",ExpressionUUID->"8dfb994c-32da-40ae-895b-bed0fab60a20"],
Cell[30688, 813, 2462, 48, 93, "Input",ExpressionUUID->"18be0818-cd72-4264-b616-bdd4c9b302d7"],
Cell[CellGroupData[{
Cell[33175, 865, 2796, 71, 203, "Input",ExpressionUUID->"c8abebc9-25f5-445b-84d1-ca28087020f0"],
Cell[CellGroupData[{
Cell[35996, 940, 738, 14, 63, "Print",ExpressionUUID->"f4675157-fe58-4092-9869-914c5bbd7f43"],
Cell[36737, 956, 740, 15, 63, "Print",ExpressionUUID->"02ca9c59-3b44-45b2-ba80-a7a1cf9c2a16"],
Cell[37480, 973, 740, 15, 63, "Print",ExpressionUUID->"1ef6b9c8-e330-442b-86d4-585e27759522"],
Cell[38223, 990, 738, 15, 63, "Print",ExpressionUUID->"68437f98-88c8-4b98-8574-9fa12473a1aa"],
Cell[38964, 1007, 443, 10, 24, "Print",ExpressionUUID->"12df32b8-7dc4-4b39-bca3-ad729ee61e76"],
Cell[39410, 1019, 741, 14, 63, "Print",ExpressionUUID->"4a1a86bb-9e5b-4858-ad16-4901d4b262dc"],
Cell[40154, 1035, 744, 15, 63, "Print",ExpressionUUID->"a42f9a33-c99e-4f78-8064-e4440df49a3e"],
Cell[40901, 1052, 443, 10, 24, "Print",ExpressionUUID->"4ffc65b3-385b-423f-9516-8ad1e059dfde"],
Cell[41347, 1064, 741, 15, 63, "Print",ExpressionUUID->"fbb573be-6fa3-4daf-bfee-444ed9ea4d05"],
Cell[42091, 1081, 740, 14, 63, "Print",ExpressionUUID->"d33ff4b1-281d-4a05-81cf-204c6ea6d18a"]
}, Open  ]]
}, Open  ]],
Cell[42858, 1099, 1752, 42, 73, "Input",ExpressionUUID->"2c19f3b5-c07c-45e8-aeef-71b1abd5ec07"],
Cell[44613, 1143, 1279, 32, 73, "Input",ExpressionUUID->"6d53a9be-fb36-4f1a-853f-e00ec62f15b9"],
Cell[45895, 1177, 5314, 121, 315, "Input",ExpressionUUID->"85ca4f0c-0b99-4ad8-8574-22b7f4ea2239"],
Cell[CellGroupData[{
Cell[51234, 1302, 805, 12, 45, "Subsubsection",ExpressionUUID->"50fddd3b-10e4-44d2-a3d2-dfdebf8df8b7"],
Cell[CellGroupData[{
Cell[52064, 1318, 4538, 105, 205, "Input",ExpressionUUID->"bf4e0cd8-3d32-42c7-9918-0af3974fe580"],
Cell[56605, 1425, 773, 15, 28, "Message",ExpressionUUID->"a2a94997-5d38-4c2a-8de9-cd9c4dee13b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57427, 1446, 745, 11, 45, "Subsubsection",ExpressionUUID->"ebbd23e7-2295-4e9f-a189-e37741e2c9b6"],
Cell[CellGroupData[{
Cell[58197, 1461, 5593, 163, 402, "Input",ExpressionUUID->"6b137f48-4849-4d14-8ead-189ede9d7d91"],
Cell[63793, 1626, 3212, 46, 34, "Output",ExpressionUUID->"01b28a4f-c716-4103-a8c1-102cf300046e"],
Cell[67008, 1674, 3212, 46, 34, "Output",ExpressionUUID->"41f95cd8-8125-4a16-8ed1-c8d683b55520"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70269, 1726, 813, 11, 45, "Subsubsection",ExpressionUUID->"8fad8ef0-0655-410e-a4ee-2404ef6cd2de"],
Cell[71085, 1739, 665, 12, 35, "Text",ExpressionUUID->"151c6347-b17e-4e38-afe5-5ac1e98cca22"],
Cell[CellGroupData[{
Cell[71775, 1755, 3008, 63, 96, "Input",ExpressionUUID->"3a47b723-a091-40de-a34c-44acb63fe304"],
Cell[74786, 1820, 1241, 21, 28, "Message",ExpressionUUID->"552b4690-c228-47c3-927c-1a4f730fd9c9"],
Cell[76030, 1843, 1243, 21, 28, "Message",ExpressionUUID->"318c5cae-8063-4c13-80b7-486f85662b16"],
Cell[77276, 1866, 1241, 21, 28, "Message",ExpressionUUID->"2d9ae10b-3e00-4210-a26f-4b4e50bfcafb"],
Cell[78520, 1889, 1273, 22, 28, "Message",ExpressionUUID->"85561266-88a5-4dc4-98fa-89677353d39d"]
}, Open  ]],
Cell[79808, 1914, 1395, 27, 30, "Input",ExpressionUUID->"28bd10ee-3a25-4f7b-9905-e9cc97d74f34"],
Cell[81206, 1943, 589, 10, 35, "Text",ExpressionUUID->"eed8f6b3-b3c7-48cb-a7d8-cfcc36d42783"],
Cell[CellGroupData[{
Cell[81820, 1957, 5059, 109, 186, "Input",ExpressionUUID->"5fa6e6cc-ee75-4637-9143-04cb1fa1af70"],
Cell[86882, 2068, 814, 15, 34, "Output",ExpressionUUID->"eabe9450-0fd9-4929-b448-a068e82052f9"],
Cell[87699, 2085, 5390, 107, 241, "Output",ExpressionUUID->"58ece57b-f010-4e2f-a8a7-c06fdfb0d6d4"],
Cell[93092, 2194, 705, 11, 34, "Output",ExpressionUUID->"1951f8ad-eebb-4aa2-8aba-2289c5f38b88"],
Cell[93800, 2207, 720, 12, 34, "Output",ExpressionUUID->"5619d443-75b5-42c5-b211-f75454c8f56f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94569, 2225, 705, 10, 45, "Subsubsection",ExpressionUUID->"62ab0033-f059-4bf3-b785-a23d7b98f197"],
Cell[CellGroupData[{
Cell[95299, 2239, 250, 6, 48, "Input",ExpressionUUID->"d27847b7-6e41-4ab8-9c7a-01c6c5139962"],
Cell[95552, 2247, 176, 3, 34, "Output",ExpressionUUID->"ede82e62-d703-4a90-bdc2-6f8acb7b93e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95765, 2255, 253, 6, 49, "Input",ExpressionUUID->"7c726e9f-7c87-4b0c-b94a-c2542935d3c2"],
Cell[96021, 2263, 322, 5, 34, "Output",ExpressionUUID->"71553ec0-7f57-4dcc-bf4a-d0ca830edee6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96380, 2273, 272, 4, 94, "Input",ExpressionUUID->"3b576894-0b9e-4806-b865-44a55db6b654"],
Cell[96655, 2279, 556, 8, 34, "Output",ExpressionUUID->"be186097-76c8-49cf-b31b-5faec25e3446"],
Cell[97214, 2289, 554, 8, 34, "Output",ExpressionUUID->"470c2255-6ec1-473e-8aea-782bd53458ba"],
Cell[97771, 2299, 571, 9, 34, "Output",ExpressionUUID->"0311d654-6794-4f83-8c44-24c403def85e"],
Cell[98345, 2310, 570, 9, 34, "Output",ExpressionUUID->"2088f5ca-90f0-4ee8-a6a2-dc89caf59913"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98964, 2325, 800, 12, 45, "Subsubsection",ExpressionUUID->"936b8879-06fd-4a89-814b-e06671d511c9"],
Cell[99767, 2339, 302, 7, 30, "Input",ExpressionUUID->"bb363c3b-0276-47a5-b59c-6b0890629496"],
Cell[100072, 2348, 812, 21, 94, "Input",ExpressionUUID->"ce8a6f16-be39-45d3-af78-1fc13078441d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> aux/plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    248514,       5320]
NotebookOptionsPosition[    241570,       5202]
NotebookOutlinePosition[    241966,       5218]
CellTagsIndexPosition[    241923,       5215]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Import data", "Subsection",
 CellChangeTimes->{{3.9849355043913794`*^9, 3.984935526063856*^9}, {
  3.984935614513962*^9, 3.984935614836226*^9}, {3.9849400153868027`*^9, 
  3.98494003425382*^9}, {3.985061541170217*^9, 3.985061544338455*^9}, {
  3.9901655032204523`*^9, 
  3.99016550365444*^9}},ExpressionUUID->"cbee5f3b-d33c-42b6-882d-\
c48f20a8f435"],

Cell[CellGroupData[{

Cell["Import rgtab", "Subsubsection",
 CellChangeTimes->{{3.9849355043913794`*^9, 3.984935526063856*^9}, {
  3.984935614513962*^9, 3.984935614836226*^9}, {3.9849400153868027`*^9, 
  3.98494003425382*^9}, {3.985061541170217*^9, 
  3.985061544338455*^9}},ExpressionUUID->"d22b0e7a-2274-4cbc-b971-\
93fb53549e9b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]n", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ntab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"n", ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "\[CapitalDelta]n", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "5", "]"}], "+", "\[CapitalDelta]n"}], ",", 
       "\[CapitalDelta]n"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.985078970731674*^9, 3.985078984021513*^9}, {
  3.98515201030296*^9, 3.985152010499632*^9}},
 CellLabel->
  "In[644]:=",ExpressionUUID->"34801bbd-5145-4b57-8609-789dd09f3d37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";", 
  RowBox[{"res2", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<./rgtab.txt\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.984825108588485*^9, 3.984825173290061*^9}, {
   3.9848258806709623`*^9, 3.9848259005236692`*^9}, {3.985061558898849*^9, 
   3.985061571001199*^9}, 3.985061616486842*^9, {3.985062052391135*^9, 
   3.985062052699402*^9}, {3.985062448249414*^9, 3.985062449093437*^9}, {
   3.9850728009799643`*^9, 3.985072801327023*^9}, 3.98509322310916*^9, {
   3.98509343489001*^9, 3.985093439145569*^9}, 3.990166278529842*^9, 
   3.990166354464925*^9},
 CellLabel->
  "In[646]:=",ExpressionUUID->"66a787d6-79b9-427a-8045-09ad784a3cc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "G0", "]"}], ";", 
  RowBox[{
   RowBox[{"G0", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"res2", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "==",
         "a"}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"All", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.985073239108276*^9, 3.9850732429408073`*^9}},
 CellLabel->
  "In[647]:=",ExpressionUUID->"9441f444-541c-4002-b653-3ad66b1a4a8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Alpha]", "=", "0.05"}], ";"}]], "Input",
 CellChangeTimes->{{3.985074151419821*^9, 3.9850741768856983`*^9}},
 CellLabel->
  "In[648]:=",ExpressionUUID->"7522e753-5603-489b-9be4-ca25bb6de292"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "G0p", "]"}], ";", 
  RowBox[{
   RowBox[{"G0p", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"G0p", "[", "a", "]"}], "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "\[CapitalDelta]\[Alpha]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "12"], 
             RowBox[{"#1", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["2", "3"], 
             RowBox[{"#2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "+", 
            RowBox[{
             FractionBox["2", "3"], 
             RowBox[{"#4", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "12"], 
             RowBox[{"#5", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}], "}"}], "&"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G0", "[", 
         RowBox[{"a", "-", 
          RowBox[{"2", "\[CapitalDelta]\[Alpha]"}]}], "]"}], ",", 
        RowBox[{"G0", "[", 
         RowBox[{"a", "-", "\[CapitalDelta]\[Alpha]"}], "]"}], ",", 
        RowBox[{"G0", "[", "a", "]"}], ",", 
        RowBox[{"G0", "[", 
         RowBox[{"a", "+", "\[CapitalDelta]\[Alpha]"}], "]"}], ",", 
        RowBox[{"G0", "[", 
         RowBox[{"a", "+", 
          RowBox[{"2", "\[CapitalDelta]\[Alpha]"}]}], "]"}]}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.98493844996883*^9, 3.9849386627832117`*^9}, {
   3.9850755407034683`*^9, 3.985075546351976*^9}, 3.985075578785132*^9, {
   3.985093466212721*^9, 3.985093498467307*^9}, 3.985093548584076*^9},
 CellLabel->
  "In[649]:=",ExpressionUUID->"83e263e7-3f5f-4482-bf73-83186e989dc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "G0pp", "]"}], ";", 
  RowBox[{
   RowBox[{"G0pp", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"G0pp", "[", "a", "]"}], "=", 
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["\[CapitalDelta]\[Alpha]", "2"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "12"]}], 
             RowBox[{"#1", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "+", 
            RowBox[{
             FractionBox["4", "3"], 
             RowBox[{"#2", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["5", "2"], 
             RowBox[{"#3", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "+", 
            RowBox[{
             FractionBox["4", "3"], 
             RowBox[{"#4", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "-", 
            RowBox[{
             FractionBox["1", "12"], 
             RowBox[{"#5", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], ")"}]}]}], "}"}], "&"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G0", "[", 
         RowBox[{"a", "-", 
          RowBox[{"2", "\[CapitalDelta]\[Alpha]"}]}], "]"}], ",", 
        RowBox[{"G0", "[", 
         RowBox[{"a", "-", "\[CapitalDelta]\[Alpha]"}], "]"}], ",", 
        RowBox[{"G0", "[", "a", "]"}], ",", 
        RowBox[{"G0", "[", 
         RowBox[{"a", "+", "\[CapitalDelta]\[Alpha]"}], "]"}], ",", 
        RowBox[{"G0", "[", 
         RowBox[{"a", "+", 
          RowBox[{"2", "\[CapitalDelta]\[Alpha]"}]}], "]"}]}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.984938702397196*^9, 3.984938706870327*^9}, {
  3.984938757070527*^9, 3.9849387845213127`*^9}, {3.9850755509428473`*^9, 
  3.985075580048471*^9}, {3.985093518641137*^9, 3.98509352162999*^9}},
 CellLabel->
  "In[650]:=",ExpressionUUID->"a4046354-6039-4877-b2f9-7a069105120f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "G0Int", "]"}], ";", 
  RowBox[{
   RowBox[{"G0Int", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"G0Int", "[", "a", "]"}], "=", 
    RowBox[{"Interpolation", "[", 
     RowBox[{"G0", "[", "a", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9848251968028793`*^9, 3.984825282577533*^9}, {
  3.9848255758761997`*^9, 3.9848256753236713`*^9}, {3.984825728860449*^9, 
  3.9848257302196493`*^9}, {3.984939519657008*^9, 3.984939599117038*^9}, {
  3.9851460555420856`*^9, 3.985146059729143*^9}, {3.985146159676057*^9, 
  3.9851461643587523`*^9}, {3.990100185861538*^9, 3.990100188965955*^9}, {
  3.990118764479023*^9, 3.990118764886866*^9}},
 CellLabel->
  "In[651]:=",ExpressionUUID->"a048e3a9-d14e-45e6-a85c-2c6d5c30120d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Import coefficients", "Subsubsection",
 CellChangeTimes->{{3.9849355043913794`*^9, 3.984935526063856*^9}, {
  3.984935614513962*^9, 3.984935614836226*^9}, {3.9849400153868027`*^9, 
  3.984940017837809*^9}, {3.9849633604229717`*^9, 3.984963376789365*^9}, {
  3.985402164633081*^9, 3.985402186208891*^9}, {3.990165467965411*^9, 
  3.990165475912306*^9}},ExpressionUUID->"fc3e4b74-1956-4e9d-9922-\
1e07d6ca7ccc"],

Cell[BoxData[
 RowBox[{"Clear", "[", "coeff", "]"}]], "Input",
 CellChangeTimes->{{3.9850934213811483`*^9, 3.985093424046961*^9}},
 CellLabel->
  "In[652]:=",ExpressionUUID->"ad4f01f8-f8a3-4792-a7c7-10280d545f0b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coeff", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<./coefficients.txt\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.985093231580324*^9, 3.990166446211835*^9, 
  3.990166522460224*^9},
 CellLabel->
  "In[653]:=",ExpressionUUID->"b525b01d-7182-4cca-8643-d7db9c26b774"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"e0tab", "=", 
  RowBox[{"coeff", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"e1tab", "=", 
  RowBox[{"coeff", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"a11tab", "=", 
  RowBox[{"coeff", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"b11tab", "=", 
  RowBox[{"coeff", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9848610829384003`*^9, 3.984861100296177*^9}, {
   3.984861349536973*^9, 3.984861403298613*^9}, {3.9849181058603287`*^9, 
   3.9849181635646133`*^9}, 3.990165810473555*^9},
 CellLabel->
  "In[655]:=",ExpressionUUID->"32154921-66f1-4329-8a7e-300da240393b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "14.723981153188927`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "14.76897783223485`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "14.905842977111977`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "15.140514656968637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "15.483653345631996`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "15.952085627189572`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6`", ",", "16.571274167416842`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7`", ",", "17.379634169923516`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "18.436280420490295`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "19.83570328860243`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "21.73771795502593`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`", ",", "24.435178393293764`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2`", ",", "28.53010803490723`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3`", ",", "35.49624543971731`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.984861355808092*^9, 3.984861404025195*^9}, 
   3.9850851527398663`*^9, 3.985093589904624*^9, 3.985095160188902*^9, 
   3.985104071483137*^9, 3.9851460804887037`*^9, 3.985146198199252*^9, 
   3.9851519347985764`*^9, 3.985431010441989*^9, 3.985669438985972*^9, 
   3.9900911657527933`*^9, 3.990091564890876*^9, 3.990100197808873*^9, 
   3.990119171663506*^9, 3.9901660698818617`*^9, 3.990166248509691*^9, 
   3.990166282012516*^9, 3.990166401717298*^9, 3.9901664480951443`*^9, 
   3.9901665263530207`*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"10c40932-84f7-4be1-be28-2c809b13a9d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "32.881965404468936`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "32.452595765372884`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "31.170431716363666`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "29.054430494299595`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "26.136654558599552`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "22.457820107514443`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6`", ",", "18.063005909203433`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7`", ",", "12.99949223336006`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "7.3045666023311355`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "0.9894837739621538`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", 
     RowBox[{"-", "5.992476056567427`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`", ",", 
     RowBox[{"-", "13.81224121507037`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2`", ",", 
     RowBox[{"-", "22.944045592668385`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3`", ",", 
     RowBox[{"-", "34.72949738894181`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.984861355808092*^9, 3.984861404025195*^9}, 
   3.9850851527398663`*^9, 3.985093589904624*^9, 3.985095160188902*^9, 
   3.985104071483137*^9, 3.9851460804887037`*^9, 3.985146198199252*^9, 
   3.9851519347985764`*^9, 3.985431010441989*^9, 3.985669438985972*^9, 
   3.9900911657527933`*^9, 3.990091564890876*^9, 3.990100197808873*^9, 
   3.990119171663506*^9, 3.9901660698818617`*^9, 3.990166248509691*^9, 
   3.990166282012516*^9, 3.990166401717298*^9, 3.9901664480951443`*^9, 
   3.990166526354411*^9},
 CellLabel->
  "Out[656]=",ExpressionUUID->"22acec3d-b7e0-472f-b14d-d17e08383535"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3`", ",", 
     RowBox[{"-", "19.86308070060787`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.984861355808092*^9, 3.984861404025195*^9}, 
   3.9850851527398663`*^9, 3.985093589904624*^9, 3.985095160188902*^9, 
   3.985104071483137*^9, 3.9851460804887037`*^9, 3.985146198199252*^9, 
   3.9851519347985764`*^9, 3.985431010441989*^9, 3.985669438985972*^9, 
   3.9900911657527933`*^9, 3.990091564890876*^9, 3.990100197808873*^9, 
   3.990119171663506*^9, 3.9901660698818617`*^9, 3.990166248509691*^9, 
   3.990166282012516*^9, 3.990166401717298*^9, 3.9901664480951443`*^9, 
   3.99016652635579*^9},
 CellLabel->
  "Out[657]=",ExpressionUUID->"a4456c5e-8a1f-4b43-9734-c1ff29a1a0ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "37.66729574515913`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", 
     RowBox[{"-", "37.03145920088906`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", 
     RowBox[{"-", "34.55243546848437`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", 
     RowBox[{"-", "31.127977870439416`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", 
     RowBox[{"-", "26.289345011931793`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", 
     RowBox[{"-", "20.428244627012212`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6`", ",", 
     RowBox[{"-", "13.698536588916443`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7`", ",", 
     RowBox[{"-", "6.707814467512235`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8`", ",", "0.13161033219145218`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9`", ",", "8.313812385110257`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`", ",", "15.452210577241466`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`", ",", "21.799743848252852`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2`", ",", "26.84310175235539`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3`", ",", "31.006560691141324`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.984861355808092*^9, 3.984861404025195*^9}, 
   3.9850851527398663`*^9, 3.985093589904624*^9, 3.985095160188902*^9, 
   3.985104071483137*^9, 3.9851460804887037`*^9, 3.985146198199252*^9, 
   3.9851519347985764`*^9, 3.985431010441989*^9, 3.985669438985972*^9, 
   3.9900911657527933`*^9, 3.990091564890876*^9, 3.990100197808873*^9, 
   3.990119171663506*^9, 3.9901660698818617`*^9, 3.990166248509691*^9, 
   3.990166282012516*^9, 3.990166401717298*^9, 3.9901664480951443`*^9, 
   3.990166526356941*^9},
 CellLabel->
  "Out[658]=",ExpressionUUID->"2a361e0c-c957-4be3-bdd3-13a59f30bf37"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Plots", "Section",
 CellChangeTimes->{{3.9849355043913794`*^9, 3.984935526063856*^9}, {
  3.984935614513962*^9, 3.984935614836226*^9}, {3.9849400153868027`*^9, 
  3.98494003425382*^9}},ExpressionUUID->"e461add6-e28e-4f86-bafa-\
413dc2712d5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Imgsize", "=", "400"}], ";"}]], "Input",
 CellChangeTimes->{{3.985430918697177*^9, 3.985430924844921*^9}},
 CellLabel->
  "In[550]:=",ExpressionUUID->"c3d39341-ad31-49ec-a93f-e7388489206b"],

Cell[CellGroupData[{

Cell["g(p,\[Phi]) normalized", "Subsection",
 CellChangeTimes->{{3.9849355043913794`*^9, 3.984935526063856*^9}, {
  3.984935614513962*^9, 3.984935614836226*^9}, {3.9849400153868027`*^9, 
  3.984940017837809*^9}, {3.9849633604229717`*^9, 3.984963376789365*^9}, {
  3.985402164633081*^9, 3.985402186208891*^9}, {3.990091493757761*^9, 
  3.9900915038262033`*^9}},ExpressionUUID->"c5d8fb5c-c3c7-459b-b3de-\
e66c7b73c492"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"G0Int", "[", "0", "]"}], "[", "0", "]"}]], 
      RowBox[{
       RowBox[{"G0Int", "[", "0", "]"}], "[", 
       SuperscriptBox["p", "2"], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"G0Int", "[", "0.45", "]"}], "[", "0", "]"}]], 
      RowBox[{
       RowBox[{"G0Int", "[", "0.45", "]"}], "[", 
       SuperscriptBox["p", "2"], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"G0Int", "[", "0.65", "]"}], "[", "0", "]"}]], 
      RowBox[{
       RowBox[{"G0Int", "[", "0.65", "]"}], "[", 
       SuperscriptBox["p", "2"], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"G0Int", "[", "0.8", "]"}], "[", "0", "]"}]], 
      RowBox[{
       RowBox[{"G0Int", "[", "0.8", "]"}], "[", 
       SuperscriptBox["p", "2"], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"G0Int", "[", "0.95", "]"}], "[", "0", "]"}]], 
      RowBox[{
       RowBox[{"G0Int", "[", "0.95", "]"}], "[", 
       SuperscriptBox["p", "2"], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"G0Int", "[", "1.05", "]"}], "[", "0", "]"}]], 
      RowBox[{
       RowBox[{"G0Int", "[", "1.05", "]"}], "[", 
       SuperscriptBox["p", "2"], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"G0Int", "[", "1.15", "]"}], "[", "0", "]"}]], 
      RowBox[{
       RowBox[{"G0Int", "[", "1.15", "]"}], "[", 
       SuperscriptBox["p", "2"], "]"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"G0Int", "[", "1.25", "]"}], "[", "0", "]"}]], 
      RowBox[{
       RowBox[{"G0Int", "[", "1.25", "]"}], "[", 
       SuperscriptBox["p", "2"], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "0", ",", "2.3"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2.3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1.05"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameLabel", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<p\>\"", ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
         "\"\<\!\(\*FractionBox[\(g \((p, \[Phi])\)\), \(g \((0, \[Phi])\)\)]\
\)\>\"", ",", 
          RowBox[{"270", " ", "Degree"}]}], "]"}], ",", "14"}], "]"}]}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "->", "12"}], ",", 
      RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"LineLegend", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "1", ",", "0.3", ",", 
          RowBox[{"-", "0.1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"LegendLabel", "->", "\"\<cos[\[Phi]]\>\""}]}], "]"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Imgsize"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<gpNormalized.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.985169032138239*^9, 3.985169081100513*^9}, {
   3.9851702653593683`*^9, 3.985170297091351*^9}, {3.985170352199257*^9, 
   3.985170380966399*^9}, {3.98517060456579*^9, 3.9851706282294893`*^9}, {
   3.985256687457788*^9, 3.9852567065955553`*^9}, 3.985256833657469*^9, {
   3.9854308772974987`*^9, 3.9854308780079947`*^9}, 3.985430941669355*^9, {
   3.9854315598115377`*^9, 3.9854315711614532`*^9}, {3.9854316336198483`*^9, 
   3.9854316947430696`*^9}, {3.9854318434766273`*^9, 3.985431878536665*^9}, {
   3.9854319331391287`*^9, 3.985431933293392*^9}, 3.990091097559993*^9},
 CellLabel->
  "In[659]:=",ExpressionUUID->"f72d59d8-86a7-451b-9669-7a3b98d4f123"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzmk81IsCxnH+SohEy0nFico5hEsRWjz/SIlkK1KSLaJFh4pjyVLJMpXq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          "]]}, 
        Annotation[#, "Charting`Private`Tag$315661#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVk3k0lAsDxsebssQVuaFQKJUQoSg8b8kttIiiLpJs8dXtJkqpxL3JFvXZ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          "]]}, Annotation[#, "Charting`Private`Tag$315661#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzXk4lAsDBXDzVkiiJC2+sZZ7E12qQQvnrbihlOiSaLGkaLspESqjyESi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          "]]}, 
        Annotation[#, "Charting`Private`Tag$315661#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwV0mk8lQkDBfDrqTAhkrcpuYhGky5RiYjzKERRop+lkjWiolFukj0hDKo3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          "]]}, Annotation[#, "Charting`Private`Tag$315661#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVzWk8lYkCx3GesowhddLCxbXfEkYZofB/mFyO7IqEsQtZuskWhpBdpmXG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          "]]}, 
        Annotation[#, "Charting`Private`Tag$315661#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVknk01YkDxZ9vWSOTSiXPr5CZkB9jpFTuV2WyE/UcQ8lDDVPH2LJP0SRb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          "]]}, 
        Annotation[#, "Charting`Private`Tag$315661#6"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.363898, 0.618501, 0.782349], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVynk81AkDx/HxIymKsBE7WnoePY4sCZ2+v2qJTLlKL0vrJrZjE5lFCjlC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          "]]}, 
        Annotation[#, "Charting`Private`Tag$315661#7"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[1, 0.75, 0], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwVjXk81AkDh/khR44uVspY2lfrjOTK8f3p1eY+24mQckbtJrFIh2y5Y4vk
aFNaRi2JHD9XCJGlXJGcI1djzBCKapu394/n8/z3PIpep5x8CT4+vsBv/N8W
Zv8c0tcJMJXkW+HxeFyE69CWG+QPQGqR+Zgq5oL5e/HVZPlDcD91Ifj0MhcC
HxkONPoxOD4x034Rw4WMevjhUHl/eA0NuzPpXKgcs/DpmDyJkqQjq7JGXNCs
xSs30k+j/Y79jc9KXGhFDTcclw/Dp56fpRJWOKjKat6/hf8sHA5HnO4Z42Bf
eWF7/eQ5bJbdNeLYyYFqqGngevol3E9Vnm4v4OBUdKk6szUa5ZK8bRcyOChL
UeZWGF7Gzsvfn74Wy4HJA8kQL/lYxMzdiyo+zkF0ZbSeQUoc0kTY2qQrB8+a
P6xK8CcAJTpG7lYcOIyNnq+aTMLIVTeznzQ50E4Y+K8I/Rqya9UYMWvzMK9n
2HrK30Ro1vGkPVnzmG5halr130RAmVg/f8o84jq2bdBNycCrWDfLtd/n0TmY
0iPGn4VHlXUWvr/Og74cdqhi8haWznfJ3jCfR9mWvx6to9/FepeMgukVNlot
Q6o95Bnoe1puoOjPhnG4hHzWJQbsuT6FPA82SvPzL/ZPMcDId5TjHmTjlsCg
uf3DAnyEkA9vHxtBdSYvSTxAgeCUbZUCG3LawpM7jhVBm5ecnjo0B33xznWh
PSVQcPFrWzk8h8QlTy0jGQp7fNJEpYNYoGlF/kd4P4UTQrbhqQEslJ5Ml+s9
QyGuZCJAxpuFN1Mdgie6KViBrbmTzoLqa8PBrKQqCMmb9YYbs9BWuzn6E1GD
yOsHy1+LsrAuprW3iluH9Cs1wsaMdyCTbhrdmmyECe+voDesWbB+C5+qvtMK
jfHYi06pM+jfvL3YYrATNcZhAoTRNJY1rCJae7th9rT63EHJKdD+nlFVWuvD
9MOi0odDb3G0r3GsQ+o1dH95pmLaMAFd55hu58U3aJFSMEx7xoSqmrrzpo2j
EJR/XvND6zhc1Ufj+s+PY2sYJ36kYwwqmc3v/pljoklNXFJQYxQJpdmbRsLf
wsRnqYx+eRhlH2Zc3ecmEeBjuvZGaginZn4I+HhuGqEBNR51aYPQ1eQ7u1d4
FntUHq3tMniNlhyH+3O/vQMzqFxEQngAU3XX7lBCc7hnPjac1vUKL9dZVCxF
sPHWa3H3REMfLL9wUq0kOHifTlP+UNiLlwf2nLHM5KJofeFEUnEPpDzDDNyu
LMDMM9umrrsbFxdssnNsF7EqHv+n7EIXnL/zkMgWeQ9Rl1ntENUuaAQYR7Hq
36NVbvX2ztkXcNi4ZaA1Zglj4ckqCOnEgJ2yiTu5DOEcmpuQZgcYE1qxF0RX
8I4dzk5jtuPcXbGe5Rcr4FQXy2wvfo6KFZq6UuwHWJOzqy/utsHgjlrgiN1H
1NEzDa8nt0JhPLjSXnQV4sl2tS63nkHcOl5IpmEVuxMfGrfUtMBMPEM/MGYN
ue6+WxNfNWPIixkeik9gBW94Gi/WjDqpHbclRT7DTo/eH7G3CYJOOT1Hmj6D
CD1RQkU/hWM9S1gg8guOtR0R6B5oxHS0pqLuvn8R7xLwZfuPjRgfKrSkffkX
wdo1zNykBigl7qDfaPkKH5/qmfzBegT6BngfTeRhIO8mz/zREySylrGoyEeK
JUYE3y+oQ4ytNrl2hY/8WZr5YSCjFjqfxdrc3/KR/iY6RmGMGnib2jiwTPlJ
dpeU37OWalQWxreb5vKTXv27qKDhKtT5+nRwvvKTRtK3KybFqxC39/GDJD6C
9PdnuLmJVuGgFBGvShAkY5J7v0eoCiwqZ7+fEEFWN42cbPpKQVZ86MnIeoLc
5qEQV7RAIbjUsaRDliBTSxWX7vVRUOaZpj/YTZB9Hfmxsn9SWOy9GmKxhyCH
Fja05WVSqC0YdprWJcip6ztrdNIpODudlVIyJEh9/yLKMYVCVF55XCYI0s5m
TCT9EoUha/XIOBuCVIvX64cfhfzvI12V7Qgy2fiI6muvb/+V5/rN9t96v17W
PO1JQSTHf5nnRJDuxrSf8lwo6L3P/SXMlSCj/KuKpK0p8LcuWku7EWTkKZHz
jw9Q6MgmVR+7E+SmM8ufHM0peO8fneZ4EuTEEw7/NRMKmnIaLUnHCNJPLTdB
ey+FT5zIe6reBPlxyLixR49CS1P7pTYfgpwZ+SMvRIfCHxlbj/r5EaSpaJD+
d1oU/gd13TYY
          "]]}, 
        Annotation[#, "Charting`Private`Tag$315661#8"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
     ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
          RotationBox[
          "\"\\!\\(\\*FractionBox[\\(g \\((p, \[Phi])\\)\\), \\(g \\((0, \
\[Phi])\\)\\)]\\)\"", BoxRotation -> 4.71238898038469], 14, StripOnInput -> 
          False], TraditionalForm], None}, {
        FormBox["\"p\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 400, 
     LabelStyle -> {FontSize -> 12, FontFamily -> "Helvetica"}, 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 2.3}, {0., 1.05}}, 
     PlotRangeClipping -> True, 
     PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "1.`", "0.9`", "0.8`", "0.7`", "0.6`", "0.5`", "0.3999999999999999`", 
       "0.29999999999999993`"}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               StyleBox[
               "\"cos[\[Phi]]\"", {FontSize -> 12, FontFamily -> "Helvetica"},
                 Background -> Automatic, StripOnInput -> False]}, {
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #4}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #5}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #6}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #7}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #8}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Center}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
           Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 12, FontFamily -> "Helvetica"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"cos[\[Phi]]\""}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.985169046055151*^9, 3.985169081799622*^9}, {
   3.9851702829193993`*^9, 3.985170298199748*^9}, {3.985170371389731*^9, 
   3.9851703817156353`*^9}, {3.985170616759755*^9, 3.9851706289172087`*^9}, {
   3.98525668842225*^9, 3.9852567082633038`*^9}, 3.985256838812722*^9, 
   3.985430878722962*^9, 3.985430942594914*^9, 3.985431006843484*^9, 
   3.9854315743753977`*^9, {3.985431673366394*^9, 3.985431681885581*^9}, {
   3.9854318709151382`*^9, 3.985431878990913*^9}, 3.985431936186872*^9, 
   3.990091080437743*^9, 3.9900915135673656`*^9, {3.990100177408196*^9, 
   3.990100194079088*^9}, 3.990119171388098*^9, 3.990166072381843*^9, {
   3.990166261765594*^9, 3.9901662867082233`*^9}, 3.9901663601115713`*^9, 
   3.9901664146055927`*^9, 3.990166530190638*^9},
 CellLabel->
  "Out[659]=",ExpressionUUID->"d5ae4646-77ab-4958-97a9-6730d880f278"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ward Identity on coefficients", "Subsection",
 CellChangeTimes->{{3.9849355043913794`*^9, 3.984935526063856*^9}, {
  3.984935614513962*^9, 3.984935614836226*^9}, {3.9849400153868027`*^9, 
  3.984940017837809*^9}},ExpressionUUID->"475f4abf-cdf7-4473-ac70-\
b869a7cab4e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Sigma]", "=", "0.518148806"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]bdy", "=", 
    RowBox[{"{", "1.276", "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]1sq", "=", "0.7538876741043309"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cinf", "=", 
   RowBox[{"(", 
    RowBox[{"\[Mu]1sq", " ", 
     SuperscriptBox["4", 
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]\[Sigma]"}], "+", 
       RowBox[{"\[CapitalDelta]bdy", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "\[CapitalDelta]\[Sigma]", "+", 
        RowBox[{"\[CapitalDelta]bdy", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a11", "=", 
   RowBox[{"2", "\[Pi]", " ", "Cinf", 
    FractionBox["1", 
     SuperscriptBox["2", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"\[CapitalDelta]bdy", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "-", "1"}]]], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"\[CapitalDelta]bdy", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"\[CapitalDelta]bdy", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "]"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]11", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"\[CapitalDelta]bdy", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", "1", "-", 
          "\[CapitalDelta]\[Sigma]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"\[CapitalDelta]bdy", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "-", "1", "-", 
          "\[CapitalDelta]\[Sigma]"}], ")"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"\[CapitalDelta]bdy", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", "1"}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b11WI", "=", 
   RowBox[{"\[Alpha]11", "*", "a11"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9850933623299227`*^9, 3.985093362592787*^9}, {
  3.9900913020475197`*^9, 3.9900913023082733`*^9}, {3.990091894050356*^9, 
  3.9900919113016367`*^9}},
 CellLabel->
  "In[661]:=",ExpressionUUID->"7d21d3e6-ba43-4d1b-82c0-4247b80dfb02"],

Cell[CellGroupData[{

Cell["a11 from fit and comparison with analytic prediction", "Subsubsection",
 CellChangeTimes->{{3.9849355043913794`*^9, 3.984935526063856*^9}, {
  3.984935614513962*^9, 3.984935614836226*^9}, {3.9849400153868027`*^9, 
  3.984940017837809*^9}, {3.9849633604229717`*^9, 3.984963376789365*^9}, {
  3.985402164633081*^9, 
  3.985402186208891*^9}},ExpressionUUID->"b7d95899-bd7d-48c3-aa91-\
6a16ca28e2af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "a11fittab", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a11fittab", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rmax", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"\[Alpha]", "=", "0"}], ",", 
   RowBox[{"\[Alpha]", "<=", "1.3"}], ",", 
   RowBox[{"\[Alpha]", "=", 
    RowBox[{"\[Alpha]", "+", "0.1"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e0\[Alpha]", "=", 
     RowBox[{
      RowBox[{"Select", "[", 
       RowBox[{"e0tab", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "==", "\[Alpha]"}], "&"}]}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tab", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         RowBox[{"#2", "-", "e0\[Alpha]"}]}], "}"}], "&"}], "@@@", 
      RowBox[{
       RowBox[{"G0", "[", "\[Alpha]", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "rmax"}], "]"}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"a11fit", "=", 
     RowBox[{"a", "/.", 
      RowBox[{
       RowBox[{"NonlinearModelFit", "[", 
        RowBox[{"tab", ",", 
         RowBox[{"a", " ", 
          SuperscriptBox["R", "0.276`"]}], ",", 
         RowBox[{"{", "a", "}"}], ",", "R"}], "]"}], "[", 
       "\"\<BestFitParameters\>\"", "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"a11fittab", ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "a11fit"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"tab", ",", "e0\[Alpha]", ",", "a11fit"}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "rmax"}], "]"}]}], "Input",
 CellChangeTimes->{{3.985403741238065*^9, 3.985403779210887*^9}, {
  3.985403858086837*^9, 3.985404040632578*^9}, {3.98540408940724*^9, 
  3.985404106929255*^9}},
 CellLabel->
  "In[668]:=",ExpressionUUID->"c699e56a-acd0-4673-9ea6-a11bdcd056a8"],

Cell[CellGroupData[{

Cell[BoxData["a11fittab"], "Input",
 CellLabel->
  "In[673]:=",ExpressionUUID->"01fee80a-ace1-4c84-ad48-7eb25f2f0528"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "19.85714446562255`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", 
     RowBox[{"-", "19.857392399878943`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", 
     RowBox[{"-", "19.85740754291061`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", 
     RowBox[{"-", "19.857803914114793`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", 
     RowBox[{"-", "19.858315968029277`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", 
     RowBox[{"-", "19.858957488107027`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6`", ",", 
     RowBox[{"-", "19.859733406885805`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7`", ",", 
     RowBox[{"-", "19.86062960140502`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7999999999999999`", ",", 
     RowBox[{"-", "19.861548008396333`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8999999999999999`", ",", 
     RowBox[{"-", "19.862767700756446`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9999999999999999`", ",", 
     RowBox[{"-", "19.864129310676326`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0999999999999999`", ",", 
     RowBox[{"-", "19.865479452378484`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2`", ",", 
     RowBox[{"-", "19.867089248501376`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3`", ",", 
     RowBox[{"-", "19.869443051221058`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985404056321527*^9, {3.985404092071876*^9, 3.9854041089782867`*^9}, 
   3.9854310107021933`*^9, 3.990091250390518*^9, 3.990091570438807*^9, 
   3.990091783628851*^9, 3.990091924434836*^9, 3.9901001979138317`*^9, 
   3.990119171764529*^9, 3.990166073091113*^9, 3.990166421613027*^9, 
   3.990166454089047*^9, 3.990166533283813*^9},
 CellLabel->
  "Out[673]=",ExpressionUUID->"e2685d3d-a493-4892-a35b-9d35a28a0862"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{"a11", ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1.3"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Phi]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(a\), \(11\)]\)(\[Phi])\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "->", "12"}], ",", 
        RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}]}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "20.2"}], ",", 
          RowBox[{"-", "19.5"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Imgsize"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.0025", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"a11fittab", ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<a11WI.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.984861410896316*^9, 3.984861440583844*^9}, {
   3.984861472787942*^9, 3.984861536017242*^9}, {3.984861608148864*^9, 
   3.984861617205797*^9}, {3.984961492117709*^9, 3.98496150131391*^9}, {
   3.984962183693068*^9, 3.984962189839676*^9}, {3.985149881474736*^9, 
   3.985149932532887*^9}, {3.985150035688787*^9, 3.985150080714747*^9}, {
   3.985150333361163*^9, 3.98515034636985*^9}, {3.985150381749666*^9, 
   3.9851503983766203`*^9}, {3.985151562109564*^9, 3.9851515693641443`*^9}, {
   3.985151638373165*^9, 3.985151781290833*^9}, {3.985404127771289*^9, 
   3.9854042317717037`*^9}, {3.9854050880898438`*^9, 3.9854051042488194`*^9}, 
   3.9854309513648043`*^9},
 CellLabel->
  "In[674]:=",ExpressionUUID->"be7352cc-9de4-4e9b-b97b-802734f4e7b4"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0.5, 0], Thickness[0.0025], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7SG77u7amhi7F28zXL7cMT7wKoNB1ESxyx7G5+82
9TVSnAXnH+iV29hqtRrO/y3x7oSI1RY4f8Mcpkcbt+6C82fr1Pf/uXcAzr/b
2M3Mp34Ezm8v7u4s2Xoczv9n+2yxg/FpOL+k/vzkXyXn4PyVetdOtfy7AOeL
3+w2a15yCc5/8z4vx8TpCpz/9Yq3tgDzNTi/9uv7K4+WXofzLZ/0sj/Ivgnn
x9hHskzQvI1wz9XXr81O3oHzr1hVxHD03IPzp759Gp0h8QDOv7WE51ziHwQ/
SMhrqcmdh3B+l+zrj0xrH8H5d/g5m9P6H8P57+Z3dR5NegLnGz9T+vrX8Cmc
P0nYYulpoWdw/sZ7G05NeYLgv5qwzOTz8edwftjPTczay1/A+U3/lTziyl/C
+Sfe8F9Ui3wF558rTzj/Svs1nM++87hRxy8EP+rh6lu7br2B83OXf/7+YvVb
OH9WyI7INX3vEPE7/4FBdtJ7OD/4Qv82RskPcH7BkbdlMzoR/Nz2vx/XfELw
v+/15u9J+YhIT/6q98OvIPjyGzZkLrT5BOcbtFRN27oWwVdU/1brLv4ZztdW
/St+rA7BPzTNKYT/PYJved3S+1r4FzjfY09xR+AkBD9s4dqjZ84g+ADCbPFW

        "]]},
      Annotation[#, "Charting`Private`Tag$315916#1"]& ]}, {}}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], DiskBox[{0, 0}]}],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[7]], {{{
      0., -19.85714446562255}}, {{0.1, -19.857392399878943`}}, {{
      0.2, -19.85740754291061}}, {{
      0.30000000000000004`, -19.857803914114793`}}, {{
      0.4, -19.858315968029277`}}, {{0.5, -19.858957488107027`}}, {{
      0.6, -19.859733406885805`}}, {{0.7, -19.86062960140502}}, {{
      0.7999999999999999, -19.861548008396333`}}, {{
      0.8999999999999999, -19.862767700756446`}}, {{
      0.9999999999999999, -19.864129310676326`}}, {{
      1.0999999999999999`, -19.865479452378484`}}, {{
      1.2, -19.867089248501376`}}, {{
      1.3, -19.869443051221058`}}}]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -19.500000000000043`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(a\\), \\(11\\)]\\)(\[Phi])\"", 
      TraditionalForm], None}, {
     FormBox["\"\[Phi]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  LabelStyle->{FontSize -> 12, FontFamily -> "Helvetica"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, {-20.2, -19.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.984861529691453*^9, 3.984861536876256*^9}, {
   3.984861610704542*^9, 3.984861617916196*^9}, {3.984962176462438*^9, 
   3.984962190723319*^9}, 3.9850851528197536`*^9, 3.985093602808864*^9, 
   3.985095160255951*^9, 3.985104071554401*^9, 3.985146080560699*^9, 
   3.9851461982654057`*^9, 3.985149922535173*^9, 3.985150052899918*^9, {
   3.985150382914657*^9, 3.985150403574038*^9}, 3.9851515713683767`*^9, {
   3.9851516530585203`*^9, 3.985151781998576*^9}, 3.985151934876885*^9, 
   3.985404153363494*^9, {3.985404193939888*^9, 3.985404232304496*^9}, {
   3.985405095843308*^9, 3.985405105827674*^9}, 3.985431010738751*^9, 
   3.9900912531909037`*^9, 3.990091570474847*^9, 3.990091794080518*^9, 
   3.990091925409233*^9, 3.990100197953328*^9, 3.990119171800995*^9, 
   3.99016607354771*^9, 3.9901664576359653`*^9, 3.990166533326414*^9},
 CellLabel->
  "Out[674]=",ExpressionUUID->"50c0e3a2-8a96-409d-b823-37373ed68983"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["WI on b11 and a11", "Subsubsection",
 CellChangeTimes->{{3.9849355043913794`*^9, 3.984935526063856*^9}, {
  3.984935614513962*^9, 3.984935614836226*^9}, {3.9849400153868027`*^9, 
  3.984940017837809*^9}, {3.9849633604229717`*^9, 
  3.984963376789365*^9}},ExpressionUUID->"59f42d70-46ed-416a-b869-\
3005184a5561"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"b11WI", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", "\[Alpha]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", 
       RowBox[{"\[Pi]", "/", "2"}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Phi]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(b\), \(11\)]\)(\[Phi])\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "->", "12"}], ",", 
        RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Imgsize"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.0025", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"b11tab", ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<b11WI.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.984861410896316*^9, 3.984861440583844*^9}, {
   3.984861472787942*^9, 3.984861536017242*^9}, {3.984861608148864*^9, 
   3.984861617205797*^9}, {3.984961492117709*^9, 3.98496150131391*^9}, {
   3.984962183693068*^9, 3.984962189839676*^9}, {3.985149881474736*^9, 
   3.985149932532887*^9}, {3.985150035688787*^9, 3.985150080714747*^9}, {
   3.985150333361163*^9, 3.98515034636985*^9}, {3.985150381749666*^9, 
   3.9851503983766203`*^9}, {3.985151562109564*^9, 3.9851515693641443`*^9}, {
   3.985151638373165*^9, 3.985151781290833*^9}, 3.985430958817841*^9},
 CellLabel->
  "In[676]:=",ExpressionUUID->"aedef4fd-549a-4065-86c6-2525da0ebef4"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0.5, 0], Thickness[0.0025], Opacity[1.], 
       LineBox[CompressedData["
1:eJwt13k0llsXAPAGX6lwU+EiZUhJiHCN2ec9iXAzJLrX0KDIUIq6KpGU6aZk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        "]]},
      Annotation[#, "Charting`Private`Tag$316056#1"]& ]}, {}}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], DiskBox[{0, 0}]}],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[7]], {{{
      0., -37.66729574515913}}, {{0.1, -37.03145920088906}}, {{
      0.2, -34.55243546848437}}, {{0.3, -31.127977870439416`}}, {{
      0.4, -26.289345011931793`}}, {{0.5, -20.428244627012212`}}, {{
      0.6, -13.698536588916443`}}, {{0.7, -6.707814467512235}}, {{0.8, 
      0.13161033219145218`}}, {{0.9, 8.313812385110257}}, {{1., 
      15.452210577241466`}}, {{1.1, 21.799743848252852`}}, {{1.2, 
      26.84310175235539}}, {{1.3, 31.006560691141324`}}}]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(b\\), \\(11\\)]\\)(\[Phi])\"", 
      TraditionalForm], None}, {
     FormBox["\"\[Phi]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  LabelStyle->{FontSize -> 12, FontFamily -> "Helvetica"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, Rational[1, 2] Pi}, {-37.73282705352169, 
     37.73282705352169}}, {{0, 1.5707963267948966`}, {-37.73282705352169, 
     37.73282705352169}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.984861529691453*^9, 3.984861536876256*^9}, {
   3.984861610704542*^9, 3.984861617916196*^9}, {3.984962176462438*^9, 
   3.984962190723319*^9}, 3.9850851528197536`*^9, 3.985093602808864*^9, 
   3.985095160255951*^9, 3.985104071554401*^9, 3.985146080560699*^9, 
   3.9851461982654057`*^9, 3.985149922535173*^9, 3.985150052899918*^9, {
   3.985150382914657*^9, 3.985150403574038*^9}, 3.9851515713683767`*^9, {
   3.9851516530585203`*^9, 3.985151781998576*^9}, 3.985151934876885*^9, 
   3.985431011076837*^9, 3.990091336111663*^9, 3.990091929223586*^9, 
   3.9901001981261473`*^9, 3.9901191720311527`*^9, 3.990166073849893*^9, 
   3.99016653358537*^9},
 CellLabel->
  "Out[676]=",ExpressionUUID->"7434b5d1-99c5-4f23-a3bd-eb9d5a4476a7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["e0 and e1 and WI relating them", "Subsubsection",
 CellChangeTimes->{{3.9849355043913794`*^9, 3.984935526063856*^9}, {
  3.984935614513962*^9, 3.984935614836226*^9}, {3.9849400153868027`*^9, 
  3.984940017837809*^9}, {3.9849633604229717`*^9, 3.984963376789365*^9}, {
  3.984963853197041*^9, 3.984963854996406*^9}, {3.985431061379653*^9, 
  3.985431061730859*^9}, {3.990165628530365*^9, 
  3.990165632898451*^9}},ExpressionUUID->"960db3cb-b015-4270-9c9b-\
679e40c51176"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"e0Int", "=", 
   RowBox[{"Interpolation", "[", "e0tab", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e1Int", "=", 
   RowBox[{"Interpolation", "[", "e1tab", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9849181666148443`*^9, 3.984918170794442*^9}, {
  3.9901658118061047`*^9, 3.990165812423379*^9}},
 CellLabel->
  "In[678]:=",ExpressionUUID->"b64dd680-9742-4cc8-8f7e-4acc87bfd3d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"e0Int", "[", "\[Alpha]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1.3"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.01"}], ",", "1.4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "36"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Dashed", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Phi]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(e\), \(0\)]\)(\[Phi])\>\""}], "}"}]}], ",", 
     
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "->", "12"}], ",", 
        RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Imgsize"}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", "e0tab", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<e0.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.985171917033095*^9, 3.985171939767943*^9}, {
   3.9851719837718678`*^9, 3.985172168759718*^9}, {3.985172199698608*^9, 
   3.985172288210804*^9}, {3.985172342639534*^9, 3.9851723554716*^9}, {
   3.985172386444098*^9, 3.985172391251006*^9}, {3.985172421432065*^9, 
   3.985172469425723*^9}, 3.98543096768968*^9, {3.98543216060915*^9, 
   3.985432161557084*^9}, {3.985432206919477*^9, 3.9854322083889103`*^9}, 
   3.985432255778694*^9},
 CellLabel->
  "In[680]:=",ExpressionUUID->"9b292d0b-c525-4802-9059-6cad8b8cd96a"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.003], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Gk4lWsXB3Ahp05lVt4GoqRzeLZZEa17y4uoI1PGSoqQUsZSZgnbuGMn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        "]]},
      Annotation[#, "Charting`Private`Tag$316196#1"]& ]}, {}}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{0., 14.723981153188927`}, {0.1, 14.76897783223485}, {0.2, 
      14.905842977111977`}, {0.3, 15.140514656968637`}, {0.4, 
      15.483653345631996`}, {0.5, 15.952085627189572`}, {0.6, 
      16.571274167416842`}, {0.7, 17.379634169923516`}, {0.8, 
      18.436280420490295`}, {0.9, 19.83570328860243}, {1., 
      21.73771795502593}, {1.1, 24.435178393293764`}, {1.2, 
      28.53010803490723}, {1.3, 35.49624543971731}}]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 10.000000000000021`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(e\\), \\(0\\)]\\)(\[Phi])\"", 
      TraditionalForm], None}, {
     FormBox["\"\[Phi]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  LabelStyle->{FontSize -> 12, FontFamily -> "Helvetica"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.01, 1.4}, {10., 36.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.985172245523635*^9, 3.9851722892061234`*^9}, {
   3.98517236290254*^9, 3.985172392012126*^9}, {3.985172427295972*^9, 
   3.985172477088479*^9}, 3.985431011616499*^9, 3.985432169476338*^9, 
   3.985432209971957*^9, 3.98543225645857*^9, 3.9900913832025833`*^9, 
   3.990091933246129*^9, 3.990100198288307*^9, 3.9901191722415133`*^9, 
   3.990166074068561*^9, 3.990166533810655*^9},
 CellLabel->
  "Out[680]=",ExpressionUUID->"75feeef2-5205-4a72-ae8a-cec2d2cb250b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"e1Int", "[", "\[Alpha]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1.3"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.01"}], ",", "1.4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "36"}], ",", "36"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Dashed", ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Phi]\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(e\), \(1\)]\)(\[Phi])\>\""}], "}"}]}], ",", 
     
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "->", "12"}], ",", 
        RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Imgsize"}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", "e1tab", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<e1.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.98517247968869*^9, 3.985172482944591*^9}, {
   3.9852563516658373`*^9, 3.9852563627052927`*^9}, 3.9854309699880877`*^9, {
   3.985432163181629*^9, 3.985432163612831*^9}, {3.985432201649514*^9, 
   3.985432203723091*^9}, 3.985432253454302*^9, {3.990165813841921*^9, 
   3.990165814523878*^9}},
 CellLabel->
  "In[682]:=",ExpressionUUID->"52769d9c-d05e-4747-9e1c-0a5bc4b86427"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.003], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Gk41QkbBnBbooy1Ik3Zkhr7GsfyPEeFkmkhQoQiS0r2NGStg7IzlhrL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        "]]},
      Annotation[#, "Charting`Private`Tag$316336#1"]& ]}, {}}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{0., 32.881965404468936`}, {0.1, 32.452595765372884`}, {0.2, 
      31.170431716363666`}, {0.3, 29.054430494299595`}, {0.4, 
      26.136654558599552`}, {0.5, 22.457820107514443`}, {0.6, 
      18.063005909203433`}, {0.7, 12.99949223336006}, {0.8, 
      7.3045666023311355`}, {0.9, 0.9894837739621538}, {
      1., -5.992476056567427}, {1.1, -13.81224121507037}, {
      1.2, -22.944045592668385`}, {1.3, -34.72949738894181}}]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(e\\), \\(1\\)]\\)(\[Phi])\"", 
      TraditionalForm], None}, {
     FormBox["\"\[Phi]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  LabelStyle->{FontSize -> 12, FontFamily -> "Helvetica"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.01, 1.4}, {-36., 36.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.985172454385995*^9, 3.985172484490658*^9, 
  3.985256415780128*^9, 3.985431011889696*^9, 3.985432172060828*^9, 
  3.985432212593521*^9, 3.985432257971177*^9, 3.990091384307276*^9, 
  3.990091934214813*^9, 3.9901001984426737`*^9, 3.9901191725100737`*^9, 
  3.9901660742951317`*^9, 3.9901665340245943`*^9},
 CellLabel->
  "Out[682]=",ExpressionUUID->"8c8db1c2-3b65-4dab-8236-bb41a7df1ed1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "\[CapitalDelta]\[Sigma]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"5", " ", "\[CapitalDelta]"}], "+", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
           RowBox[{"e0Int", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"2", " ", "\[Alpha]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Alpha]"}], "]"}], " ", 
           RowBox[{
            RowBox[{"e0Int", "'"}], "[", "\[Alpha]", "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"e1Int", "'"}], "[", "\[Alpha]", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"Sin", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{
            RowBox[{"e0Int", "''"}], "[", "\[Alpha]", "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"5", " ", "\[CapitalDelta]"}], "+", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
          RowBox[{"e0Int", "[", "\[Alpha]", "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "\[Alpha]"}], "]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0.1", ",", "1.", ",", "0.1"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{"tab", ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotMarkers", "->", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Phi]\>\"", ",", 
        "\"\<C2 Ward Identity relating \!\(\*SubscriptBox[\(e\), \(1\)]\) and \
\!\(\*SubscriptBox[\(e\), \(0\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontSize", "->", "12"}], ",", 
        RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Imgsize"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{"0.00001", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.0025", "]"}]}], "}"}]}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<e1WI.pdf\>\"", ",", "%"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[CapitalDelta]", ",", "tab"}], "]"}]}], "Input",
 CellChangeTimes->{{3.985150750607932*^9, 3.985150983138083*^9}, {
   3.9851510936570883`*^9, 3.985151150261405*^9}, {3.9851512091589947`*^9, 
   3.985151214365246*^9}, {3.985151258194055*^9, 3.985151381396731*^9}, {
   3.985151418285063*^9, 3.985151487339464*^9}, {3.985151524968115*^9, 
   3.985151550390112*^9}, {3.9851725571548033`*^9, 3.9851725582852707`*^9}, 
   3.985256347226515*^9, {3.985256437250492*^9, 3.985256437346819*^9}, {
   3.985405139688716*^9, 3.985405169349389*^9}, {3.985406810431408*^9, 
   3.9854068287409277`*^9}, 3.9854309751679983`*^9, {3.9854310840617247`*^9, 
   3.9854310871308527`*^9}, {3.9854311289944696`*^9, 3.985431151165077*^9}, 
   3.990091410555319*^9, 3.990165815692244*^9},
 CellLabel->
  "In[684]:=",ExpressionUUID->"dea12e4c-2317-4af6-97c6-165a30620378"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
       FormBox[
        StyleBox[
         GraphicsBox[
          {EdgeForm[None], DiskBox[{0, 0}]}],
         StripOnInput->False,
         GraphicsBoxOptions->{DefaultBaseStyle->Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]]}],
        TraditionalForm], {0., 0.}, Automatic, Offset[7]], {{{
      0.1, -0.00014107569967900427`}}, {{0.2, 0.000010892504115190632`}}, {{
      0.30000000000000004`, -0.00021418798592980428`}}, {{
      0.4, -0.0003055572450714681}}, {{0.5, -0.0005154950810467115}}, {{
      0.6, -0.0009744649256278898}}, {{
      0.7000000000000001, -0.00044809739135280504`}}, {{
      0.8, -0.0023341352495960255`}}, {{0.9, -0.004053815273764378}}, {{
      1., -0.007532233665004949}}}]}, {{}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0.5, 0], Thickness[0.0025], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl6l2HzMed2z98cRugah/W5fkFHsYv5Fj
s3qn5BI4PyJy4foPH7fA+dz/G2Pc5fbD+aqB714c7j4C55efs7Sf8eUknC++
RfAeI+N5OH/bI+cz520uwfmHsuZKR765Aud/VbPlX5t7Hc5n+rlaQFr1Fpxv
9j9hW/C6O3D+mRaTc8e07sP58hNe/1z57gGc//r7/XtXDR7B+Ute7T7F1/cY
zueTXf7+yZMncH5P5ta0BSrP4PxvDqufZNQ/h/NLjI5sETv8As6/v+5I90XF
V3D+76wrszWrXsP52o7s/9J2v4Hz3Rcppm8Uf4cIL9l4pYcx7+F8nTeh3Nd9
P8D5wvwfOI78QvBZ9s9erzznI5yfbbL7Jqf3Jzh/tWfSgn3fEPyvr6UEnk37
DOdvDXZnnuLyBc6v92idv+UZgq941+vG4tavcL6VecsUSaNvcH6M3PmfjJcR
/K+neh8VNH6H82ewxJUEqfxAuP/e1kVMRxB81trGEMvCn3A+w8q49Y+EfsH5
RbPW9wodQvD3andwCOb9hvMFvYp0mvj+wPl3dC9crtyD4G+YZ6/yJO4vnB+7
3kxQ9h+C39C6sPHOqn9w/toXsrP5fP7D+UotIh7syxD86fLcX///R/ABxAD5
Fw==
        "]]},
      Annotation[#, "Charting`Private`Tag$316529#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.0812500000000004, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"C2 Ward Identity relating \\!\\(\\*SubscriptBox[\\(e\\), \\(1\\)]\\) \
and \\!\\(\\*SubscriptBox[\\(e\\), \\(0\\)]\\)\"", TraditionalForm], None}, {
     FormBox["\"\[Phi]\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  LabelStyle->{FontSize -> 12, FontFamily -> "Helvetica"},
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0.0812500000000004, 1.}, {-0.007532233665004949, 
   0.000010892504115190632`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.985150883595283*^9, {3.985150913750285*^9, 3.98515098374273*^9}, {
   3.9851511128633127`*^9, 3.9851511649821033`*^9}, 3.985151215894909*^9, {
   3.985151268178646*^9, 3.985151382986911*^9}, {3.9851514191862497`*^9, 
   3.985151550814744*^9}, 3.985151935234926*^9, 3.985172559615986*^9, {
   3.985256425984322*^9, 3.9852564395332537`*^9}, {3.985405140431725*^9, 
   3.985405170192453*^9}, {3.9854068206066437`*^9, 3.985406830832532*^9}, 
   3.985431012205694*^9, {3.985431129982595*^9, 3.9854311551341667`*^9}, {
   3.990091405421631*^9, 3.990091411871994*^9}, 3.9900919398119307`*^9, 
   3.9901001985944433`*^9, 3.9901191727434483`*^9, 3.990166074512549*^9, 
   3.990166534261985*^9},
 CellLabel->
  "Out[686]=",ExpressionUUID->"75a2a659-b51d-4f7c-96fe-53d235991a7d"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ward identity with discrete r-derivatives", "Subsection",
 CellChangeTimes->{{3.9849355043913794`*^9, 3.984935526063856*^9}, {
  3.984935614513962*^9, 3.984935614836226*^9}, {3.984964203672496*^9, 
  3.984964210071863*^9}, {3.985061783307869*^9, 3.9850617901283607`*^9}, {
  3.985075820010908*^9, 3.985075825439334*^9}, {3.985078546204275*^9, 
  3.9850785526948547`*^9}, {3.985168231282152*^9, 
  3.985168243564487*^9}},ExpressionUUID->"c6357be2-f30d-4010-bd5b-\
141e910b4b4f"],

Cell[TextData[{
 "Since our sampling was equi-spaced in n rather than in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "=", 
    SuperscriptBox["n", "4"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "107e4680-9fd1-4582-bc37-33257d8b2b1d"],
 ", we take discrete derivative with respect to n. We then use these to \
compute r-derivatives through the chain rule."
}], "Text",
 CellChangeTimes->{{3.9851682529693317`*^9, 
  3.985168356510253*^9}},ExpressionUUID->"0803bc53-2cc8-437f-94ab-\
8e7d9bef7697"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "G0n", "]"}], ";", 
  RowBox[{
   RowBox[{"G0n", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"G0", "[", "a", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.985079005947505*^9, 3.985079020952464*^9}},
 CellLabel->
  "In[515]:=",ExpressionUUID->"b8ffbc2b-dc56-4815-96a4-a29b7caf1840"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "dG0n", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dG0n", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"dG0n", "[", "a", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "\[CapitalDelta]n"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "12"], 
         RowBox[{
          RowBox[{"G0n", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "-", "2"}], "]"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["2", "3"], 
         RowBox[{
          RowBox[{"G0n", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "3"], 
         RowBox[{
          RowBox[{"G0n", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "12"], 
         RowBox[{
          RowBox[{"G0n", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3", ",", 
       RowBox[{
        RowBox[{"Length", "[", "ntab", "]"}], "-", "2"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.985079612542996*^9, 3.9850797091254883`*^9}, {
   3.9850797420935926`*^9, 3.9850797585568323`*^9}, {3.98508002120679*^9, 
   3.985080034963213*^9}, {3.9850800735308733`*^9, 3.985080074214778*^9}, 
   3.985080365168007*^9},
 CellLabel->
  "In[516]:=",ExpressionUUID->"968ac61f-371a-475f-919b-da9d497609ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "dG0", "]"}], ";", 
  RowBox[{
   RowBox[{"dG0", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"dG0", "[", "a", "]"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ntab", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "4"], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", 
           SuperscriptBox[
            RowBox[{"ntab", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "3"]}]], 
         RowBox[{
          RowBox[{"dG0n", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "-", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3", ",", 
        RowBox[{
         RowBox[{"Length", "[", "ntab", "]"}], "-", "2"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.985079612542996*^9, 3.9850797091254883`*^9}, {
   3.9850797420935926`*^9, 3.9850797585568323`*^9}, {3.98508002120679*^9, 
   3.985080034963213*^9}, {3.9850800735308733`*^9, 3.985080074214778*^9}, {
   3.98508034521356*^9, 3.985080417500005*^9}, {3.9850808507646646`*^9, 
   3.985080868201037*^9}, {3.98508094240278*^9, 3.985080947063406*^9}, {
   3.985081157973353*^9, 3.985081185448711*^9}, 3.985082171984437*^9},
 CellLabel->
  "In[518]:=",ExpressionUUID->"49498160-5d06-4843-bd52-6425ee17f7c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "ddG0n", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddG0n", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"ddG0n", "[", "a", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["\[CapitalDelta]n", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "12"]}], 
         RowBox[{
          RowBox[{"G0n", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "-", "2"}], "]"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "3"], 
         RowBox[{
          RowBox[{"G0n", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["5", "2"], 
         RowBox[{
          RowBox[{"G0n", "[", "a", "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["4", "3"], 
         RowBox[{
          RowBox[{"G0n", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "12"], 
         RowBox[{
          RowBox[{"G0n", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3", ",", 
       RowBox[{
        RowBox[{"Length", "[", "ntab", "]"}], "-", "2"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.985079612542996*^9, 3.9850797091254883`*^9}, {
  3.9850797420935926`*^9, 3.9850797585568323`*^9}, {3.985079848111253*^9, 
  3.985079883543831*^9}, {3.985080044538143*^9, 3.985080078314372*^9}, {
  3.985080272575994*^9, 3.985080287507277*^9}, {3.985080625880042*^9, 
  3.985080630540606*^9}},
 CellLabel->
  "In[519]:=",ExpressionUUID->"eccde9d3-a51d-4a18-bc2d-4fb2e475316f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "ddG0", "]"}], ";", 
  RowBox[{
   RowBox[{"ddG0", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"ddG0", "[", "a", "]"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ntab", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "4"], ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", 
            SuperscriptBox[
             RowBox[{"ntab", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "6"]}]], 
          RowBox[{
           RowBox[{"ddG0n", "[", "a", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"i", "-", "2"}], "]"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["3", 
           RowBox[{"16", 
            SuperscriptBox[
             RowBox[{"ntab", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "7"]}]], 
          RowBox[{
           RowBox[{"dG0n", "[", "a", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"i", "-", "2"}], "]"}], "]"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3", ",", 
        RowBox[{
         RowBox[{"Length", "[", "ntab", "]"}], "-", "2"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.985081210309026*^9, 3.985081212666998*^9}, {
  3.9850813018573513`*^9, 3.9850813340590057`*^9}, {3.985082156633222*^9, 
  3.985082158346822*^9}},
 CellLabel->
  "In[521]:=",ExpressionUUID->"a64e5588-9751-407d-9096-4198f48c73d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "G0pn", "]"}], ";", 
  RowBox[{
   RowBox[{"G0pn", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"G0p", "[", "a", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.985079005947505*^9, 3.985079020952464*^9}, {
   3.985081881522276*^9, 3.98508188707707*^9}, 3.985085287759097*^9, 
   3.98509368896481*^9},
 CellLabel->
  "In[522]:=",ExpressionUUID->"7e4f77b8-d547-40c8-a78f-bfd793d8212d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "dG0pn", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dG0pn", "[", "a_", "]"}], ":=", 
  RowBox[{
   RowBox[{"dG0pn", "[", "a", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "\[CapitalDelta]n"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "12"], 
         RowBox[{
          RowBox[{"G0pn", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "-", "2"}], "]"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["2", "3"], 
         RowBox[{
          RowBox[{"G0pn", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["2", "3"], 
         RowBox[{
          RowBox[{"G0pn", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "12"], 
         RowBox[{
          RowBox[{"G0pn", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "2"}], "]"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3", ",", 
       RowBox[{
        RowBox[{"Length", "[", "ntab", "]"}], "-", "2"}]}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.985079612542996*^9, 3.9850797091254883`*^9}, {
   3.9850797420935926`*^9, 3.9850797585568323`*^9}, {3.98508002120679*^9, 
   3.985080034963213*^9}, {3.9850800735308733`*^9, 3.985080074214778*^9}, 
   3.985080365168007*^9, {3.9850819076096783`*^9, 3.9850819316401787`*^9}, 
   3.985085280680085*^9},
 CellLabel->
  "In[523]:=",ExpressionUUID->"73096dd0-12ac-4a2f-a8b9-fbf6812f09ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "dG0p", "]"}], ";", 
  RowBox[{
   RowBox[{"dG0p", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"dG0p", "[", "a", "]"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ntab", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "4"], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", 
           SuperscriptBox[
            RowBox[{"ntab", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "3"]}]], 
         RowBox[{
          RowBox[{"dG0pn", "[", "a", "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", "-", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3", ",", 
        RowBox[{
         RowBox[{"Length", "[", "ntab", "]"}], "-", "2"}]}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.985079612542996*^9, 3.9850797091254883`*^9}, {
   3.9850797420935926`*^9, 3.9850797585568323`*^9}, {3.98508002120679*^9, 
   3.985080034963213*^9}, {3.9850800735308733`*^9, 3.985080074214778*^9}, {
   3.98508034521356*^9, 3.985080417500005*^9}, {3.9850808507646646`*^9, 
   3.985080868201037*^9}, {3.98508094240278*^9, 3.985080947063406*^9}, {
   3.985081157973353*^9, 3.985081185448711*^9}, {3.985081950305627*^9, 
   3.9850819570191174`*^9}, 3.985082148944467*^9},
 CellLabel->
  "In[525]:=",ExpressionUUID->"c22f31ce-8b33-46a4-b733-5b035abff024"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "WItab", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WItab", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"WItab", "[", "a", "]"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"ntab", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "2"], ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"dG0p", "[", "a", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"i", "-", "2"}], ",", "2"}], "]"}], "]"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{
             RowBox[{"dG0p", "[", "a", "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"i", "-", "2"}], ",", "2"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "a"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5", "-", 
                 RowBox[{"2", " ", "\[CapitalDelta]\[Sigma]"}]}], ")"}], " ", 
               
               RowBox[{
                RowBox[{"G0p", "[", "a", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"ntab", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "4"], " ", 
               RowBox[{
                RowBox[{"dG0p", "[", "a", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"i", "-", "2"}], ",", "2"}], "]"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", "a"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[CapitalDelta]\[Sigma]"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "\[CapitalDelta]\[Sigma]"}], ")"}], 
               
               RowBox[{
                RowBox[{"G0", "[", "a", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"G0pp", "[", "a", "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"ntab", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "\[CapitalDelta]\[Sigma]"}], ")"}], 
               " ", 
               RowBox[{
                RowBox[{"dG0", "[", "a", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"i", "-", "2"}], ",", "2"}], "]"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"ntab", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "8"], " ", 
               RowBox[{
                RowBox[{"ddG0", "[", "a", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"i", "-", "2"}], ",", "2"}], "]"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3", ",", 
        RowBox[{
         RowBox[{"Length", "[", "ntab", "]"}], "-", "2"}]}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9850847387789307`*^9, 3.985084751488442*^9}, {
  3.9850853422366056`*^9, 3.9850853521452*^9}, {3.985087349022797*^9, 
  3.9850873524822607`*^9}, {3.985087533227556*^9, 3.98508755782168*^9}, {
  3.9850937509070463`*^9, 3.985093753348839*^9}},
 CellLabel->
  "In[526]:=",ExpressionUUID->"9f79e7cd-2de3-40fd-8774-4fede775eddd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"WItab", "[", "\[Alpha]", "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"10", ";;", "150"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0.1", ",", "0.9", ",", "0.05"}], "}"}]}], 
    "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "2.3"}], "}"}], ",", "All"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<p\>\"", ",", "\"\<C2 Ward Identity\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "->", "12"}], ",", 
      RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"LineLegend", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"\[Alpha]", ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "0.1", ",", "0.9", ",", "0.05"}], "}"}]}], 
       "]"}], ",", 
      RowBox[{"LegendLabel", "->", "\"\<\[Phi] values\>\""}]}], "]"}]}], ",", 
   
   RowBox[{"ImageSize", "\[Rule]", "Imgsize"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<WIplot.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9850954664787292`*^9, 3.98509555962005*^9}, {
   3.985095592622624*^9, 3.985095615345625*^9}, {3.98509569298134*^9, 
   3.9850956932842093`*^9}, {3.9851465516463213`*^9, 3.985146649948601*^9}, {
   3.985146696626113*^9, 3.985146814489441*^9}, {3.985146869032246*^9, 
   3.985147168466971*^9}, {3.9851472124797497`*^9, 3.9851473059671288`*^9}, {
   3.9851475240471354`*^9, 3.985147526633724*^9}, {3.985147603447907*^9, 
   3.985147652612487*^9}, {3.985147688865041*^9, 3.985147756764522*^9}, {
   3.985147806382455*^9, 3.985147843099592*^9}, {3.985147932084433*^9, 
   3.985147974157235*^9}, {3.985148017352489*^9, 3.9851480750085297`*^9}, {
   3.985148143733122*^9, 3.985148308951414*^9}, {3.9851483452332697`*^9, 
   3.985148351049451*^9}, {3.985161868505726*^9, 3.985161888639483*^9}, {
   3.985256539083056*^9, 3.985256547634467*^9}, {3.985256579823641*^9, 
   3.985256599728257*^9}, 3.985430990459235*^9},
 CellLabel->
  "In[528]:=",ExpressionUUID->"1deb3834-c5cb-4395-b73f-3743b1db762b"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1lXk4lekfxg9qhLbRgpTGNggpdJTtPmK0yNJJRCdLSSqqoWyphAqVrQaj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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtlXk4lXkfxg/1aso6ldRV8laj0mRGpmSauA8qOQ1FhDpHOTmWyDpOjpAl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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1lXs4VfkexjddhCPSyGk6p9opMsU0khrUu2jskhPZqRiXQe6lTZ5Uatxi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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtlXk81Pkfx8dUKmpzVUvl7JKjRPRzvYaKal2DLUS5705a0SqKWlHOqN2S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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtlXk0lfsexjcpoVOnLRFWJweV0+UchVyxn7c0GI4MSRyb1DXlVkIhkpKh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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1lXk0VXsfxs85lUKDSBo4EhnSIBdZwnMyZOg9LqcSRQ6l1K0oVxTSjSsN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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtlXs4lHkfxh3emis2wlZLb1RIstNhHSvmnrChqBySShrEluwmlEMlx51N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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1lXs4lHkfxgdJOdRSqdDBll2qyVWOkblHvU1rbMlsCg1LDovOpkKlFKGu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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1lXtYTPsexptEuhk5lKQiakyXvdWRopp3MrpJGJKiejiKcotio13pgoTs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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtlXk0Vesfxg3dZCpS0WRMIRU3yVXOczIPyXRVbofVQFy3EhWl0dClOZyF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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1lXs01OsexmdGJSmkiC2KLi6l9sn9Ns9QkS7bZbeKGnYkSUIs3SS57cKx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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1lns4VPsexoe07aiTcSu7oiFKaHeROsq8o3LJieKUkstRIpLj0k5yKYV2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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtlXk4VfsexjfqODilo4i0OXJNSZOpOvJuGZIh7EN3E90UJYmUonLKUEo3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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1lns4lHkfxsd4UyhLtYQOlE5aKTT1Ku6pTFZ2ElnpckohYTsJIZEU1S5m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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1lXk81Pkfxwe1NrqwqGy5ldrJssk5XmNdUUQhNKTFNNo25JZic4Qk5IpY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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtlHs81PkexsdUR7Fps7vSVlrJJXYit7Hj8kzUsFmsclTWtWZqTrnlEpVo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         "]]}, {
        Directive[
         PointSize[0.004583333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJwtlXs4lOkfxmdIDpOipFojP6kcSlJCrLmngzHZmrCtVQ4dVkJKJZRUoqjU
TxoX1e4WopPoRMjmyaFGOSTNokJMQpIUEiZ2xvu+1/Vc73/f6/ne9+e+H/0t
gS5bFRgMxmnZkf/Plh/mk4OnwXn24P1joT/WX1tSaSuIh+jKr/W9DdsReJn5
j9LkBOQqH/0q1U3EhLrLu+zUkrDxls+D2Ho/YrqC/VFieQExcTN3pP0RT+ra
/ed9S/obMYa+Or72UYiSiM4VJCbjHyFhqKz3geeOxyN3D6RCd+62SXEde0m4
VpZDS1gaTPa1SLdLl5PGuiNBvIQr2DHImax+2YlE5HIjJaJrMP7fuZOlFy3g
e68zKGdqBlYG7Qps+P8oJ2Hs/plwVyxyKgvgEcbYdxt/RyXpBt/ypve5g+qR
SClbnYeXTc0s4fW70LyY6Z7AcyXUftmYrzYlvUTIg+m3pEZhTA5at+uu031t
S9TG9s1F792RaqkSj7B4c4IVLuSBeLNdcuKWgNr/AfLUbmi15kzG7qrjNU3N
BSh1SjypITAHpcdDJDMlBcISPrziivuNPAj0Iqa8a0taSCh9HuGJ08kbUyrs
yLaVfoE9x4qQkXopq7nGktarGHMGtCcp3TaEt2cDT3FfCQz6VvPYPDatXyl8
pKovp6dPI2lnbZhrjj5GrN9nRQ+mCSg9n+BZQwU7U2k6mdMadbHyhggR+QLN
J7t7OJS+ZdiTkhForqyALue8mcc+PsW7e3vS7FINab3LkR9XXZDmoY9vb+QD
K/DTOn9WdMdAIaV/JX6Yz9PkTJlI5NPOFVSB6W5qvC6BD8qPauRq/rlNhakC
31kB+8LSq9HzeVlT8bTlhPLnBSRKo+IjC0xQE+8xsmLoBTgOgpbCLh3arxrM
Pd91fnrMXHiO6fcSoiYz7aSEJTSfYsSeLDk4YZw+1HQuehmXi5Fppsp6qjaV
UH7+C82ZgkfB3fNQa/HZ2t6hFgWzEp8rCZVA+VsHZxY7yoo1kTxpyDkaXl0H
F2nejAkpvRzK73rEFro+u5/WxKmf/HXZc59XmJCqF3zIagXt/2s4dj815I+f
D9bYvDdI6NTSzYm0IRQPb9BkrbFjxHIpNhmXa4geNOCP2c/Vut9Pp/lohKPA
rVylP6+wVlWuUBO8BxbVtQkW07y8xS/R0ddZXlaw+vmhS6J+M+Ja+RV3wno4
Y3InNst0URCHH9EgY/artyDPQlCsccsOFE8t+HGrJ+bmCSPaDwkuCBNmj56y
JhRfErRF5ZSlS+xw6FT+dtVBCaZ6LSvzatSneXuHwBl7qvjOZpjYbHom+fs7
vA7pLhVdUaf5a8XDv/zaZnCNkTXkIZvYiqm/dwrW/tvNoXh8D1XFRe9CZPf3
ko9jtSH7zj3D2p3TaT7bkCaKHErQsIEMPhmB7Vj8VenYyT1SDsVrO1TOnD6z
JGk2vvQ5ro+27oClxo/f0k/8BIrfDvjMGb9AlyhCPG/rDInbB9gnZly16nKk
ef6AVYULFmrUGqDM2EZWeZ0QB6dPdE+3pvn+CAMdq2HX1Q6ksvtpyfLMj4hQ
UH2zcMsamvcuhL66W7rZyxySMPnCXRg+U/ldy8EBFP+fEHqgq4e1z4koV81w
fq3TjcNmG7P1tZaBykM3rGe+UI4v+h2cjlc3hzw+Y2Pw1qLrz1fQfdWDzrb7
jNutjijxvrFpnUsPFhslWZxQtydUXnpweXZcUJC9CeT07hnsgWG01qRHezl0
fr5ANTtdN155C9LkNF/+AvUI+8Uly50IlacvGDmWohmw14K0yNIU6fwVsT/P
zzII5dL5+ooScabR1SIBrqrJge+FkSF//v4yNqHy1ouKzZ56q7W10B/gejDr
fi+kx7cXucVtovPXBz1x9JbFjU6kYlHpnQU7+xA/T3eciG1OqDz2oXIc+6D3
pXUw8ZAP7Ee20tBbXqwPnc9++BUbFW6w9MOkD7m3FNv70W565VFIqoDO6zfo
7T91XtvVnBx+Zbff7do3vFbpH5dRYUbnd0Cm/6e9h1L5JNRUX68vYAA1dptW
29xcCyrPA+DXh5xmWbthoHVzSq3FdziHz5e8hRPd59/B5j9vve/7G+3HIGqX
zj14ocIXVN4H8fa9bZznBlfEHxq22VU1iK03K4WjTH/6/RtC2PXzZtdiApAh
c88weQibBsyWl75YRKg+GIZwfIqjabs3WXNFLvAwwqc63Yh1zy2k+mEYgUU7
XBxn7UTo2pna/mukWGpUO3dCuAOh+kKKUWiWSPbtpvX7AR3RUPkGcz/6vf2B
1dpBBq7B/mRrhecvZcojMA3KMlllFwiqT0Zw4F6G8SOxLYyTT9xu+TACofd6
1ymMA3S/jOJm/oNCVcsAElwnX3gUzyrZkW6rdhHLsb5hcCs/jg+14AbBIF8a
0+fO4FZ3ntU9UxNFqP5hcG1TisR7czfCRR63FwxunuPsT1/CokH1EZPb3X06
kJ8dS8bqaBWTK84VNjrWCOl+YnIDBu/l642PIsPlsgAWM7nTMlcmr7jtRfeV
ApfRYeZY8XI/CWn+SzPdToFb3xqSwr8E+n1U4G4crTousj2K/wAFMDOW
         
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox["\"C2 Ward Identity\"", TraditionalForm], None}, {
        FormBox["\"p\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 400, 
     LabelStyle -> {FontSize -> 12, FontFamily -> "Helvetica"}, 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 2.3}, {-0.06208117012187361, 0.06328968010228088}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "0.1`", "0.15000000000000002`", "0.2`", "0.25`", "0.30000000000000004`",
        "0.35`", "0.4`", "0.45000000000000007`", "0.5`", "0.55`", "0.6`", 
       "0.65`", "0.7000000000000001`", "0.75`", "0.8`", "0.85`", "0.9`"}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               StyleBox[
               "\"\[Phi] values\"", {
                FontSize -> 12, FontFamily -> "Helvetica"}, Background -> 
                Automatic, StripOnInput -> False]}, {
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #2}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #3}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #4}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #5}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #6}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #7}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #8}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #9}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #10}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"], 
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.915, 0.3325, 0.2125], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.915, 0.3325, 0.2125], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #11}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
                    
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
                    
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #12}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[
                    0.9728288904374106, 0.621644452187053, 
                    0.07336199581899142], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[
                    0.9728288904374106, 0.621644452187053, 
                    0.07336199581899142], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #13}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #14}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #15}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #16}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #17}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Center}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
           Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 12, FontFamily -> "Helvetica"}, Background -> Automatic, 
         StripOnInput -> False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.647624, 0.37816, 0.614037]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.571589, 0.586483, 0.]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.915, 0.3325, 0.2125]|>,
                     "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> 
                    RGBColor[
                    0.40082222609352647`, 0.5220066643438841, 0.85]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> 
                    RGBColor[
                    0.9728288904374106, 0.621644452187053, 
                    0.07336199581899142]|>, "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> 
                    RGBColor[0.736782672705901, 0.358, 0.5030266573755369]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> 
                    RGBColor[
                    0.28026441037696703`, 0.715, 0.4292089322474965]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.004583333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9, ",", #10, ",", #11, ",", #12, ",", #13, 
               ",", #14, ",", #15, ",", #16, ",", #17}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "False", ",", "False", ",", "False", ",", "False", ",", 
                 "False", ",", "False", ",", "False", ",", "False", ",", 
                 "False", ",", "False", ",", "False", ",", "False", ",", 
                 "False", ",", "False", ",", "False", ",", "False", ",", 
                 "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"Helvetica\""}]}], 
               "}"}]}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"\[Phi] values\""}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.985148225010676*^9, 3.985148309693*^9}, 
   3.9851483661784563`*^9, 3.985152061229952*^9, {3.985256583649135*^9, 
   3.985256600213584*^9}, 3.985431365034871*^9, 3.990100265147645*^9, 
   3.990100362276239*^9, 3.990114114976265*^9, 3.990119306524082*^9, 
   3.9901654899834948`*^9, 3.990166180311981*^9},
 CellLabel->
  "Out[528]=",ExpressionUUID->"b7dbba3b-6ab5-407b-a156-29f536ced50b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"flatWI", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"WItab", "[", "\[Alpha]", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"10", ";;", "150"}], "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0.1", ",", "0.9", ",", "0.05"}], "}"}]}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.985102151479782*^9, 3.985102183613356*^9}},
 CellLabel->
  "In[530]:=",ExpressionUUID->"0ad85c66-168d-47c9-bdae-ff4b4ba43884"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Histogram", "[", 
  RowBox[{"flatWI", ",", "1000", ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<C2 Ward Identity\>\"", ",", "\"\<Histogram (frequency)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.005"}], ",", "0.005"}], "}"}], ",", "All"}], "}"}]}], 
   ",", 
   RowBox[{"PlotRangeClipping", "->", "True"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "->", "12"}], ",", 
      RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}]}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "Imgsize"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<WIhistogram.pdf\>\"", ",", "%"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.985148420631179*^9, 3.9851484312056637`*^9}, {
   3.985148479863748*^9, 3.9851485167532587`*^9}, {3.985148547529562*^9, 
   3.9851485974732027`*^9}, {3.9851486453250427`*^9, 3.985148664227188*^9}, {
   3.985148749976819*^9, 3.985148828275055*^9}, {3.985148952125132*^9, 
   3.985148975315154*^9}, {3.9851490064279613`*^9, 3.9851490132322483`*^9}, {
   3.9851490708587637`*^9, 3.9851491482038593`*^9}, {3.985149225333495*^9, 
   3.985149291448139*^9}, {3.985161894106824*^9, 3.985161894543001*^9}, 
   3.9851696237098293`*^9, 3.985430998528434*^9, 3.990100231697844*^9},
 CellLabel->
  "In[531]:=",ExpressionUUID->"38f1259a-b008-451b-9dc4-48626bc47705"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
    Opacity[0.]], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
     Opacity[0.]], RectangleBox[{-0.0621, 0}, {-0.062, 1.},
      RoundingRadius->0], RectangleBox[{-0.0494, 0}, {-0.0493, 1.},
      RoundingRadius->0], RectangleBox[{-0.0419, 0}, {-0.0418, 1.},
      RoundingRadius->0], RectangleBox[{-0.0404, 0}, {-0.0403, 1.},
      RoundingRadius->0], RectangleBox[{-0.0372, 0}, {-0.0371, 1.},
      RoundingRadius->0], RectangleBox[{-0.0367, 0}, {-0.0366, 1.},
      RoundingRadius->0], RectangleBox[{-0.0352, 0}, {-0.0351, 1.},
      RoundingRadius->0], RectangleBox[{-0.0351, 0}, {-0.035, 1.},
      RoundingRadius->0], RectangleBox[{-0.0312, 0}, {-0.0311, 1.},
      RoundingRadius->0], RectangleBox[{-0.0298, 0}, {-0.0297, 1.},
      RoundingRadius->0], RectangleBox[{-0.0287, 0}, {-0.0286, 1.},
      RoundingRadius->0], RectangleBox[{-0.0252, 0}, {-0.0251, 2.},
      RoundingRadius->0], RectangleBox[{-0.0234, 0}, {-0.0233, 1.},
      RoundingRadius->0], RectangleBox[{-0.021, 0}, {-0.0209, 1.},
      RoundingRadius->0], RectangleBox[{-0.0201, 0}, {-0.02, 1.},
      RoundingRadius->0], RectangleBox[{-0.0199, 0}, {-0.0198, 1.},
      RoundingRadius->0], RectangleBox[{-0.0198, 0}, {-0.0197, 1.},
      RoundingRadius->0], RectangleBox[{-0.0192, 0}, {-0.0191, 1.},
      RoundingRadius->0], RectangleBox[{-0.0191, 0}, {-0.019, 1.},
      RoundingRadius->0], RectangleBox[{-0.0187, 0}, {-0.0186, 1.},
      RoundingRadius->0], RectangleBox[{-0.0185, 0}, {-0.0184, 1.},
      RoundingRadius->0], RectangleBox[{-0.0182, 0}, {-0.0181, 1.},
      RoundingRadius->0], RectangleBox[{-0.017, 0}, {-0.0169, 1.},
      RoundingRadius->0], RectangleBox[{-0.0169, 0}, {-0.0168, 1.},
      RoundingRadius->0], RectangleBox[{-0.0164, 0}, {-0.0163, 2.},
      RoundingRadius->0], RectangleBox[{-0.0161, 0}, {-0.016, 1.},
      RoundingRadius->0], RectangleBox[{-0.0154, 0}, {-0.0153, 1.},
      RoundingRadius->0], RectangleBox[{-0.0152, 0}, {-0.0151, 1.},
      RoundingRadius->0], RectangleBox[{-0.0147, 0}, {-0.0146, 1.},
      RoundingRadius->0], RectangleBox[{-0.0145, 0}, {-0.0144, 1.},
      RoundingRadius->0], RectangleBox[{-0.0141, 0}, {-0.014, 1.},
      RoundingRadius->0], RectangleBox[{-0.0138, 0}, {-0.0137, 1.},
      RoundingRadius->0], RectangleBox[{-0.0137, 0}, {-0.0136, 1.},
      RoundingRadius->0], RectangleBox[{-0.0136, 0}, {-0.0135, 1.},
      RoundingRadius->0], RectangleBox[{-0.0129, 0}, {-0.0128, 1.},
      RoundingRadius->0], RectangleBox[{-0.0128, 0}, {-0.0127, 1.},
      RoundingRadius->0], RectangleBox[{-0.0125, 0}, {-0.0124, 1.},
      RoundingRadius->0], RectangleBox[{-0.0124, 0}, {-0.0123, 3.},
      RoundingRadius->0], RectangleBox[{-0.012, 0}, {-0.0119, 2.},
      RoundingRadius->0], RectangleBox[{-0.0115, 0}, {-0.0114, 1.},
      RoundingRadius->0], RectangleBox[{-0.0114, 0}, {-0.0113, 3.},
      RoundingRadius->0], RectangleBox[{-0.0112, 0}, {-0.0111, 1.},
      RoundingRadius->0], RectangleBox[{-0.0111, 0}, {-0.011, 1.},
      RoundingRadius->0], RectangleBox[{-0.0109, 0}, {-0.0108, 2.},
      RoundingRadius->0], RectangleBox[{-0.0107, 0}, {-0.0106, 3.},
      RoundingRadius->0], RectangleBox[{-0.0106, 0}, {-0.0105, 1.},
      RoundingRadius->0], RectangleBox[{-0.0105, 0}, {-0.0104, 3.},
      RoundingRadius->0], RectangleBox[{-0.0103, 0}, {-0.0102, 2.},
      RoundingRadius->0], RectangleBox[{-0.0102, 0}, {-0.0101, 2.},
      RoundingRadius->0], RectangleBox[{-0.01, 0}, {-0.0099, 1.},
      RoundingRadius->0], RectangleBox[{-0.0099, 0}, {-0.0098, 2.},
      RoundingRadius->0], RectangleBox[{-0.0097, 0}, {-0.0096, 1.},
      RoundingRadius->0], RectangleBox[{-0.0096, 0}, {-0.0095, 1.},
      RoundingRadius->0], RectangleBox[{-0.0094, 0}, {-0.0093, 1.},
      RoundingRadius->0], RectangleBox[{-0.0093, 0}, {-0.0092, 4.},
      RoundingRadius->0], RectangleBox[{-0.0092, 0}, {-0.0091, 1.},
      RoundingRadius->0], RectangleBox[{-0.0091, 0}, {-0.009, 5.},
      RoundingRadius->0], RectangleBox[{-0.009, 0}, {-0.0089, 1.},
      RoundingRadius->0], RectangleBox[{-0.0089, 0}, {-0.0088, 1.},
      RoundingRadius->0], RectangleBox[{-0.0088, 0}, {-0.0087, 2.},
      RoundingRadius->0], RectangleBox[{-0.0086, 0}, {-0.0085, 1.},
      RoundingRadius->0], RectangleBox[{-0.0085, 0}, {-0.0084, 4.},
      RoundingRadius->0], RectangleBox[{-0.0084, 0}, {-0.0083, 2.},
      RoundingRadius->0], RectangleBox[{-0.0083, 0}, {-0.0082, 1.},
      RoundingRadius->0], RectangleBox[{-0.0082, 0}, {-0.0081, 2.},
      RoundingRadius->0], RectangleBox[{-0.0081, 0}, {-0.008, 2.},
      RoundingRadius->0], RectangleBox[{-0.008, 0}, {-0.0079, 3.},
      RoundingRadius->0], RectangleBox[{-0.0079, 0}, {-0.0078, 3.},
      RoundingRadius->0], RectangleBox[{-0.0077, 0}, {-0.0076, 3.},
      RoundingRadius->0], RectangleBox[{-0.0076, 0}, {-0.0075, 2.},
      RoundingRadius->0], RectangleBox[{-0.0075, 0}, {-0.0074, 2.},
      RoundingRadius->0], RectangleBox[{-0.0074, 0}, {-0.0073, 3.},
      RoundingRadius->0], RectangleBox[{-0.0072, 0}, {-0.0071, 3.},
      RoundingRadius->0], RectangleBox[{-0.0071, 0}, {-0.007, 2.},
      RoundingRadius->0], RectangleBox[{-0.007, 0}, {-0.0069, 4.},
      RoundingRadius->0], RectangleBox[{-0.0068, 0}, {-0.0067, 3.},
      RoundingRadius->0], RectangleBox[{-0.0067, 0}, {-0.0066, 2.},
      RoundingRadius->0], RectangleBox[{-0.0066, 0}, {-0.0065, 3.},
      RoundingRadius->0], RectangleBox[{-0.0065, 0}, {-0.0064, 1.},
      RoundingRadius->0], RectangleBox[{-0.0064, 0}, {-0.0063, 2.},
      RoundingRadius->0], RectangleBox[{-0.0062, 0}, {-0.0061, 4.},
      RoundingRadius->0], RectangleBox[{-0.0061, 0}, {-0.006, 5.},
      RoundingRadius->0], RectangleBox[{-0.006, 0}, {-0.0059, 4.},
      RoundingRadius->0], RectangleBox[{-0.0059, 0}, {-0.0058, 2.},
      RoundingRadius->0], RectangleBox[{-0.0058, 0}, {-0.0057, 2.},
      RoundingRadius->0], RectangleBox[{-0.0057, 0}, {-0.0056, 3.},
      RoundingRadius->0], RectangleBox[{-0.0056, 0}, {-0.0055, 5.},
      RoundingRadius->0], RectangleBox[{-0.0055, 0}, {-0.0054, 4.},
      RoundingRadius->0], RectangleBox[{-0.0054, 0}, {-0.0053, 1.},
      RoundingRadius->0], RectangleBox[{-0.0053, 0}, {-0.0052, 2.},
      RoundingRadius->0], RectangleBox[{-0.0052, 0}, {-0.0051, 7.},
      RoundingRadius->0], RectangleBox[{-0.0051, 0}, {-0.005, 1.},
      RoundingRadius->0], RectangleBox[{-0.005, 0}, {-0.0049, 1.},
      RoundingRadius->0], RectangleBox[{-0.0049, 0}, {-0.0048, 5.},
      RoundingRadius->0], RectangleBox[{-0.0048, 0}, {-0.0047, 3.},
      RoundingRadius->0], RectangleBox[{-0.0047, 0}, {-0.0046, 4.},
      RoundingRadius->0], RectangleBox[{-0.0046, 0}, {-0.0045, 2.},
      RoundingRadius->0], RectangleBox[{-0.0045, 0}, {-0.0044, 5.},
      RoundingRadius->0], RectangleBox[{-0.0044, 0}, {-0.0043, 5.},
      RoundingRadius->0], RectangleBox[{-0.0043, 0}, {-0.0042, 2.},
      RoundingRadius->0], RectangleBox[{-0.0042, 0}, {-0.0041, 4.},
      RoundingRadius->0], RectangleBox[{-0.0041, 0}, {-0.004, 6.},
      RoundingRadius->0], RectangleBox[{-0.004, 0}, {-0.0039, 3.},
      RoundingRadius->0], RectangleBox[{-0.0039, 0}, {-0.0038, 6.},
      RoundingRadius->0], RectangleBox[{-0.0038, 0}, {-0.0037, 6.},
      RoundingRadius->0], RectangleBox[{-0.0037, 0}, {-0.0036, 3.},
      RoundingRadius->0], RectangleBox[{-0.0036, 0}, {-0.0035, 3.},
      RoundingRadius->0], RectangleBox[{-0.0035, 0}, {-0.0034, 6.},
      RoundingRadius->0], RectangleBox[{-0.0034, 0}, {-0.0033, 4.},
      RoundingRadius->0], RectangleBox[{-0.0033, 0}, {-0.0032, 6.},
      RoundingRadius->0], RectangleBox[{-0.0032, 0}, {-0.0031, 10.},
      RoundingRadius->0], RectangleBox[{-0.0031, 0}, {-0.003, 7.},
      RoundingRadius->0], RectangleBox[{-0.003, 0}, {-0.0029, 7.},
      RoundingRadius->0], RectangleBox[{-0.0029, 0}, {-0.0028, 5.},
      RoundingRadius->0], RectangleBox[{-0.0028, 0}, {-0.0027, 7.},
      RoundingRadius->0], RectangleBox[{-0.0027, 0}, {-0.0026, 8.},
      RoundingRadius->0], RectangleBox[{-0.0026, 0}, {-0.0025, 9.},
      RoundingRadius->0], RectangleBox[{-0.0025, 0}, {-0.0024, 5.},
      RoundingRadius->0], RectangleBox[{-0.0024, 0}, {-0.0023, 6.},
      RoundingRadius->0], RectangleBox[{-0.0023, 0}, {-0.0022, 9.},
      RoundingRadius->0], RectangleBox[{-0.0022, 0}, {-0.0021, 13.},
      RoundingRadius->0], RectangleBox[{-0.0021, 0}, {-0.002, 12.},
      RoundingRadius->0], RectangleBox[{-0.002, 0}, {-0.0019, 8.},
      RoundingRadius->0], RectangleBox[{-0.0019, 0}, {-0.0018, 9.},
      RoundingRadius->0], RectangleBox[{-0.0018, 0}, {-0.0017, 6.},
      RoundingRadius->0], RectangleBox[{-0.0017, 0}, {-0.0016, 13.},
      RoundingRadius->0], RectangleBox[{-0.0016, 0}, {-0.0015, 9.},
      RoundingRadius->0], RectangleBox[{-0.0015, 0}, {-0.0014, 12.},
      RoundingRadius->0], RectangleBox[{-0.0014, 0}, {-0.0013, 9.},
      RoundingRadius->0], RectangleBox[{-0.0013, 0}, {-0.0012, 17.},
      RoundingRadius->0], RectangleBox[{-0.0012, 0}, {-0.0011, 17.},
      RoundingRadius->0], RectangleBox[{-0.0011, 0}, {-0.001, 26.},
      RoundingRadius->0], RectangleBox[{-0.001, 0}, {-0.0009, 25.},
      RoundingRadius->0], RectangleBox[{-0.0009, 0}, {-0.0008, 20.},
      RoundingRadius->0], RectangleBox[{-0.0008, 0}, {-0.0007, 20.},
      RoundingRadius->0], RectangleBox[{-0.0007, 0}, {-0.0006, 28.},
      RoundingRadius->0], RectangleBox[{-0.0006, 0}, {-0.0005, 36.},
      RoundingRadius->0], RectangleBox[{-0.0005, 0}, {-0.0004, 52.},
      RoundingRadius->0], RectangleBox[{-0.0004, 0}, {-0.0003, 50.},
      RoundingRadius->0], RectangleBox[{-0.0003, 0}, {-0.0002, 75.},
      RoundingRadius->0], RectangleBox[{-0.0002, 0}, {-0.0001, 99.},
      RoundingRadius->0], RectangleBox[{-0.0001, 0}, {0., 190.},
      RoundingRadius->0], RectangleBox[{0., 0}, {0.0001, 278.},
      RoundingRadius->0], RectangleBox[{0.0001, 0}, {0.0002, 148.},
      RoundingRadius->0], RectangleBox[{0.0002, 0}, {0.0003, 81.},
      RoundingRadius->0], RectangleBox[{0.0003, 0}, {0.0004, 78.},
      RoundingRadius->0], RectangleBox[{0.0004, 0}, {0.0005, 48.},
      RoundingRadius->0], RectangleBox[{0.0005, 0}, {0.0006, 49.},
      RoundingRadius->0], RectangleBox[{0.0006, 0}, {0.0007, 49.},
      RoundingRadius->0], RectangleBox[{0.0007, 0}, {0.0008, 36.},
      RoundingRadius->0], RectangleBox[{0.0008, 0}, {0.0009, 33.},
      RoundingRadius->0], RectangleBox[{0.0009, 0}, {0.001, 37.},
      RoundingRadius->0], RectangleBox[{0.001, 0}, {0.0011, 20.},
      RoundingRadius->0], RectangleBox[{0.0011, 0}, {0.0012, 20.},
      RoundingRadius->0], RectangleBox[{0.0012, 0}, {0.0013, 13.},
      RoundingRadius->0], RectangleBox[{0.0013, 0}, {0.0014, 12.},
      RoundingRadius->0], RectangleBox[{0.0014, 0}, {0.0015, 17.},
      RoundingRadius->0], RectangleBox[{0.0015, 0}, {0.0016, 13.},
      RoundingRadius->0], RectangleBox[{0.0016, 0}, {0.0017, 10.},
      RoundingRadius->0], RectangleBox[{0.0017, 0}, {0.0018, 8.},
      RoundingRadius->0], RectangleBox[{0.0018, 0}, {0.0019, 10.},
      RoundingRadius->0], RectangleBox[{0.0019, 0}, {0.002, 9.},
      RoundingRadius->0], RectangleBox[{0.002, 0}, {0.0021, 10.},
      RoundingRadius->0], RectangleBox[{0.0021, 0}, {0.0022, 11.},
      RoundingRadius->0], RectangleBox[{0.0022, 0}, {0.0023, 11.},
      RoundingRadius->0], RectangleBox[{0.0023, 0}, {0.0024, 9.},
      RoundingRadius->0], RectangleBox[{0.0024, 0}, {0.0025, 5.},
      RoundingRadius->0], RectangleBox[{0.0025, 0}, {0.0026, 11.},
      RoundingRadius->0], RectangleBox[{0.0026, 0}, {0.0027, 8.},
      RoundingRadius->0], RectangleBox[{0.0027, 0}, {0.0028, 11.},
      RoundingRadius->0], RectangleBox[{0.0028, 0}, {0.0029, 2.},
      RoundingRadius->0], RectangleBox[{0.0029, 0}, {0.003, 8.},
      RoundingRadius->0], RectangleBox[{0.003, 0}, {0.0031, 9.},
      RoundingRadius->0], RectangleBox[{0.0031, 0}, {0.0032, 11.},
      RoundingRadius->0], RectangleBox[{0.0032, 0}, {0.0033, 6.},
      RoundingRadius->0], RectangleBox[{0.0033, 0}, {0.0034, 3.},
      RoundingRadius->0], RectangleBox[{0.0034, 0}, {0.0035, 4.},
      RoundingRadius->0], RectangleBox[{0.0035, 0}, {0.0036, 5.},
      RoundingRadius->0], RectangleBox[{0.0036, 0}, {0.0037, 4.},
      RoundingRadius->0], RectangleBox[{0.0037, 0}, {0.0038, 7.},
      RoundingRadius->0], RectangleBox[{0.0038, 0}, {0.0039, 4.},
      RoundingRadius->0], RectangleBox[{0.0039, 0}, {0.004, 6.},
      RoundingRadius->0], RectangleBox[{0.004, 0}, {0.0041, 3.},
      RoundingRadius->0], RectangleBox[{0.0041, 0}, {0.0042, 4.},
      RoundingRadius->0], RectangleBox[{0.0042, 0}, {0.0043, 4.},
      RoundingRadius->0], RectangleBox[{0.0043, 0}, {0.0044, 5.},
      RoundingRadius->0], RectangleBox[{0.0044, 0}, {0.0045, 12.},
      RoundingRadius->0], RectangleBox[{0.0045, 0}, {0.0046, 4.},
      RoundingRadius->0], RectangleBox[{0.0046, 0}, {0.0047, 7.},
      RoundingRadius->0], RectangleBox[{0.0047, 0}, {0.0048, 3.},
      RoundingRadius->0], RectangleBox[{0.0048, 0}, {0.0049, 4.},
      RoundingRadius->0], RectangleBox[{0.0049, 0}, {0.005, 2.},
      RoundingRadius->0], RectangleBox[{0.005, 0}, {0.0051, 7.},
      RoundingRadius->0], RectangleBox[{0.0051, 0}, {0.0052, 1.},
      RoundingRadius->0], RectangleBox[{0.0052, 0}, {0.0053, 4.},
      RoundingRadius->0], RectangleBox[{0.0053, 0}, {0.0054, 4.},
      RoundingRadius->0], RectangleBox[{0.0054, 0}, {0.0055, 3.},
      RoundingRadius->0], RectangleBox[{0.0055, 0}, {0.0056, 3.},
      RoundingRadius->0], RectangleBox[{0.0056, 0}, {0.0057, 4.},
      RoundingRadius->0], RectangleBox[{0.0057, 0}, {0.0058, 2.},
      RoundingRadius->0], RectangleBox[{0.0058, 0}, {0.0059, 3.},
      RoundingRadius->0], RectangleBox[{0.0059, 0}, {0.006, 2.},
      RoundingRadius->0], RectangleBox[{0.0061, 0}, {0.0062, 2.},
      RoundingRadius->0], RectangleBox[{0.0062, 0}, {0.0063, 4.},
      RoundingRadius->0], RectangleBox[{0.0063, 0}, {0.0064, 2.},
      RoundingRadius->0], RectangleBox[{0.0064, 0}, {0.0065, 4.},
      RoundingRadius->0], RectangleBox[{0.0065, 0}, {0.0066, 4.},
      RoundingRadius->0], RectangleBox[{0.0066, 0}, {0.0067, 1.},
      RoundingRadius->0], RectangleBox[{0.0067, 0}, {0.0068, 1.},
      RoundingRadius->0], RectangleBox[{0.0068, 0}, {0.0069, 2.},
      RoundingRadius->0], RectangleBox[{0.0069, 0}, {0.007, 1.},
      RoundingRadius->0], RectangleBox[{0.0071, 0}, {0.0072, 1.},
      RoundingRadius->0], RectangleBox[{0.0072, 0}, {0.0073, 1.},
      RoundingRadius->0], RectangleBox[{0.0073, 0}, {0.0074, 1.},
      RoundingRadius->0], RectangleBox[{0.0074, 0}, {0.0075, 2.},
      RoundingRadius->0], RectangleBox[{0.0075, 0}, {0.0076, 3.},
      RoundingRadius->0], RectangleBox[{0.0076, 0}, {0.0077, 2.},
      RoundingRadius->0], RectangleBox[{0.0077, 0}, {0.0078, 3.},
      RoundingRadius->0], RectangleBox[{0.0079, 0}, {0.008, 1.},
      RoundingRadius->0], RectangleBox[{0.008, 0}, {0.0081, 4.},
      RoundingRadius->0], RectangleBox[{0.0082, 0}, {0.0083, 2.},
      RoundingRadius->0], RectangleBox[{0.0083, 0}, {0.0084, 1.},
      RoundingRadius->0], RectangleBox[{0.0084, 0}, {0.0085, 1.},
      RoundingRadius->0], RectangleBox[{0.0085, 0}, {0.0086, 2.},
      RoundingRadius->0], RectangleBox[{0.0086, 0}, {0.0087, 2.},
      RoundingRadius->0], RectangleBox[{0.0087, 0}, {0.0088, 1.},
      RoundingRadius->0], RectangleBox[{0.009, 0}, {0.0091, 1.},
      RoundingRadius->0], RectangleBox[{0.0091, 0}, {0.0092, 2.},
      RoundingRadius->0], RectangleBox[{0.0092, 0}, {0.0093, 1.},
      RoundingRadius->0], RectangleBox[{0.0093, 0}, {0.0094, 1.},
      RoundingRadius->0], RectangleBox[{0.0094, 0}, {0.0095, 3.},
      RoundingRadius->0], RectangleBox[{0.0095, 0}, {0.0096, 1.},
      RoundingRadius->0], RectangleBox[{0.0098, 0}, {0.0099, 2.},
      RoundingRadius->0], RectangleBox[{0.01, 0}, {0.0101, 1.},
      RoundingRadius->0], RectangleBox[{0.0101, 0}, {0.0102, 2.},
      RoundingRadius->0], RectangleBox[{0.0103, 0}, {0.0104, 1.},
      RoundingRadius->0], RectangleBox[{0.0104, 0}, {0.0105, 2.},
      RoundingRadius->0], RectangleBox[{0.0105, 0}, {0.0106, 1.},
      RoundingRadius->0], RectangleBox[{0.0109, 0}, {0.011, 2.},
      RoundingRadius->0], RectangleBox[{0.011, 0}, {0.0111, 1.},
      RoundingRadius->0], RectangleBox[{0.0112, 0}, {0.0113, 2.},
      RoundingRadius->0], RectangleBox[{0.0114, 0}, {0.0115, 2.},
      RoundingRadius->0], RectangleBox[{0.0117, 0}, {0.0118, 1.},
      RoundingRadius->0], RectangleBox[{0.0119, 0}, {0.012, 1.},
      RoundingRadius->0], RectangleBox[{0.012, 0}, {0.0121, 1.},
      RoundingRadius->0], RectangleBox[{0.0121, 0}, {0.0122, 1.},
      RoundingRadius->0], RectangleBox[{0.0122, 0}, {0.0123, 1.},
      RoundingRadius->0], RectangleBox[{0.0123, 0}, {0.0124, 1.},
      RoundingRadius->0], RectangleBox[{0.0125, 0}, {0.0126, 2.},
      RoundingRadius->0], RectangleBox[{0.0126, 0}, {0.0127, 1.},
      RoundingRadius->0], RectangleBox[{0.0127, 0}, {0.0128, 1.},
      RoundingRadius->0], RectangleBox[{0.0129, 0}, {0.013, 2.},
      RoundingRadius->0], RectangleBox[{0.013, 0}, {0.0131, 1.},
      RoundingRadius->0], RectangleBox[{0.0131, 0}, {0.0132, 1.},
      RoundingRadius->0], RectangleBox[{0.0134, 0}, {0.0135, 1.},
      RoundingRadius->0], RectangleBox[{0.0138, 0}, {0.0139, 2.},
      RoundingRadius->0], RectangleBox[{0.0139, 0}, {0.014, 1.},
      RoundingRadius->0], RectangleBox[{0.0148, 0}, {0.0149, 1.},
      RoundingRadius->0], RectangleBox[{0.0152, 0}, {0.0153, 1.},
      RoundingRadius->0], RectangleBox[{0.0153, 0}, {0.0154, 1.},
      RoundingRadius->0], RectangleBox[{0.0159, 0}, {0.016, 1.},
      RoundingRadius->0], RectangleBox[{0.016, 0}, {0.0161, 1.},
      RoundingRadius->0], RectangleBox[{0.0161, 0}, {0.0162, 2.},
      RoundingRadius->0], RectangleBox[{0.0165, 0}, {0.0166, 1.},
      RoundingRadius->0], RectangleBox[{0.0169, 0}, {0.017, 1.},
      RoundingRadius->0], RectangleBox[{0.017, 0}, {0.0171, 1.},
      RoundingRadius->0], RectangleBox[{0.0171, 0}, {0.0172, 1.},
      RoundingRadius->0], RectangleBox[{0.0177, 0}, {0.0178, 1.},
      RoundingRadius->0], RectangleBox[{0.0178, 0}, {0.0179, 1.},
      RoundingRadius->0], RectangleBox[{0.018, 0}, {0.0181, 1.},
      RoundingRadius->0], RectangleBox[{0.0183, 0}, {0.0184, 1.},
      RoundingRadius->0], RectangleBox[{0.0184, 0}, {0.0185, 1.},
      RoundingRadius->0], RectangleBox[{0.0185, 0}, {0.0186, 1.},
      RoundingRadius->0], RectangleBox[{0.0189, 0}, {0.019, 1.},
      RoundingRadius->0], RectangleBox[{0.0193, 0}, {0.0194, 2.},
      RoundingRadius->0], RectangleBox[{0.0194, 0}, {0.0195, 1.},
      RoundingRadius->0], RectangleBox[{0.0196, 0}, {0.0197, 1.},
      RoundingRadius->0], RectangleBox[{0.0202, 0}, {0.0203, 1.},
      RoundingRadius->0], RectangleBox[{0.0205, 0}, {0.0206, 1.},
      RoundingRadius->0], RectangleBox[{0.0207, 0}, {0.0208, 1.},
      RoundingRadius->0], RectangleBox[{0.0212, 0}, {0.0213, 1.},
      RoundingRadius->0], RectangleBox[{0.0215, 0}, {0.0216, 1.},
      RoundingRadius->0], RectangleBox[{0.0216, 0}, {0.0217, 1.},
      RoundingRadius->0], RectangleBox[{0.0217, 0}, {0.0218, 1.},
      RoundingRadius->0], RectangleBox[{0.0223, 0}, {0.0224, 1.},
      RoundingRadius->0], RectangleBox[{0.0225, 0}, {0.0226, 2.},
      RoundingRadius->0], RectangleBox[{0.0227, 0}, {0.0228, 1.},
      RoundingRadius->0], RectangleBox[{0.0229, 0}, {0.023, 1.},
      RoundingRadius->0], RectangleBox[{0.0231, 0}, {0.0232, 1.},
      RoundingRadius->0], RectangleBox[{0.0245, 0}, {0.0246, 1.},
      RoundingRadius->0], RectangleBox[{0.0285, 0}, {0.0286, 1.},
      RoundingRadius->0], RectangleBox[{0.0286, 0}, {0.0287, 1.},
      RoundingRadius->0], RectangleBox[{0.0297, 0}, {0.0298, 1.},
      RoundingRadius->0], RectangleBox[{0.0309, 0}, {0.031, 1.},
      RoundingRadius->0], RectangleBox[{0.0374, 0}, {0.0375, 1.},
      RoundingRadius->0], RectangleBox[{0.0396, 0}, {0.0397, 1.},
      RoundingRadius->0], RectangleBox[{0.0399, 0}, {0.04, 1.},
      RoundingRadius->0], RectangleBox[{0.042, 0}, {0.0421, 1.},
      RoundingRadius->0], RectangleBox[{0.0534, 0}, {0.0535, 1.},
      RoundingRadius->0], RectangleBox[{0.0592, 0}, {0.0593, 1.},
      RoundingRadius->0], RectangleBox[{0.0632, 0}, {0.0633, 1.},
      RoundingRadius->
       0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.0052, 0},
  Frame->True,
  FrameLabel->{{
     FormBox["\"Histogram (frequency)\"", TraditionalForm], None}, {
     FormBox["\"C2 Ward Identity\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->400,
  LabelStyle->{FontSize -> 12, FontFamily -> "Helvetica"},
  PlotRange->{{-0.005, 0.005}, {All, All}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {None, 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.985148432201818*^9, {3.985148488861925*^9, 3.985148517569819*^9}, {
   3.985148550756372*^9, 3.985148565754282*^9}, 3.985148598279129*^9, {
   3.985148653204664*^9, 3.985148664788993*^9}, {3.98514875141544*^9, 
   3.98514880033097*^9}, 3.985148830511405*^9, 3.985148896520802*^9, {
   3.985148954759432*^9, 3.985148975911882*^9}, 3.985149015147389*^9, {
   3.985149075867775*^9, 3.9851491152628727`*^9}, 3.98514914876068*^9, {
   3.98514924775471*^9, 3.985149292425867*^9}, 3.985152061923683*^9, 
   3.985161899637506*^9, 3.985431366064907*^9, 3.990113969205452*^9, 
   3.99011411773495*^9, 3.990119307257668*^9, 3.990165490789543*^9, 
   3.990166181087349*^9},
 CellLabel->
  "Out[531]=",ExpressionUUID->"3a07d055-fec9-4293-8e8d-caa2b41fa577"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", "flatWI", "]"}]], "Input",
 CellChangeTimes->{{3.985097376556608*^9, 3.985097385843211*^9}, {
  3.9851024911301117`*^9, 3.985102494250836*^9}},
 CellLabel->
  "In[533]:=",ExpressionUUID->"05fdd6ca-e07a-4c91-9b81-b27e2f467707"],

Cell[BoxData["0.0001610203822151909`"], "Output",
 CellChangeTimes->{3.985102494728451*^9, 3.985103057698799*^9, 
  3.985104174112732*^9, 3.985105199662075*^9, 3.985146323331463*^9, 
  3.985152062153645*^9, 3.985431366350263*^9, 3.9901141186723213`*^9, 
  3.9901193075126266`*^9, 3.9901654910339746`*^9, 3.9901661813432302`*^9},
 CellLabel->
  "Out[533]=",ExpressionUUID->"020b531e-0006-4362-a69e-e641f8dbdad1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"Variance", "[", "flatWI", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.985102503131196*^9, 3.985102511403158*^9}, {
  3.985103048862718*^9, 3.985103054887227*^9}},
 CellLabel->
  "In[534]:=",ExpressionUUID->"e9714cd2-00f0-4604-96ea-cc73412fe789"],

Cell[BoxData["0.0058654011703251074`"], "Output",
 CellChangeTimes->{{3.985102508499563*^9, 3.98510251200165*^9}, 
   3.985103058891121*^9, 3.985104174121703*^9, 3.985105200990827*^9, 
   3.985146323343815*^9, 3.985152062169112*^9, 3.98543136635784*^9, 
   3.990114118687742*^9, 3.990119307524641*^9, 3.990165491046659*^9, 
   3.990166181354699*^9},
 CellLabel->
  "Out[534]=",ExpressionUUID->"4ebd1f16-7e96-44a8-ac79-dcc0df343780"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{817, 758},
WindowMargins->{{Automatic, 238}, {Automatic, 0}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9e66bb12-367e-4fb0-afde-8a2a8e5f022e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 356, 6, 54, "Subsection",ExpressionUUID->"cbee5f3b-d33c-42b6-882d-c48f20a8f435"],
Cell[CellGroupData[{
Cell[961, 32, 310, 5, 45, "Subsubsection",ExpressionUUID->"d22b0e7a-2274-4cbc-b971-93fb53549e9b"],
Cell[1274, 39, 604, 15, 52, "Input",ExpressionUUID->"34801bbd-5145-4b57-8609-789dd09f3d37"],
Cell[1881, 56, 792, 16, 30, "Input",ExpressionUUID->"66a787d6-79b9-427a-8045-09ad784a3cc7"],
Cell[2676, 74, 641, 18, 30, "Input",ExpressionUUID->"9441f444-541c-4002-b653-3ad66b1a4a8d"],
Cell[3320, 94, 243, 5, 30, "Input",ExpressionUUID->"7522e753-5603-489b-9be4-ca25bb6de292"],
Cell[3566, 101, 1940, 53, 120, "Input",ExpressionUUID->"83e263e7-3f5f-4482-bf73-83186e989dc7"],
Cell[5509, 156, 2151, 59, 122, "Input",ExpressionUUID->"a4046354-6039-4877-b2f9-7a069105120f"],
Cell[7663, 217, 778, 16, 30, "Input",ExpressionUUID->"a048e3a9-d14e-45e6-a85c-2c6d5c30120d"]
}, Closed]],
Cell[CellGroupData[{
Cell[8478, 238, 415, 6, 37, "Subsubsection",ExpressionUUID->"fc3e4b74-1956-4e9d-9922-1e07d6ca7ccc"],
Cell[8896, 246, 213, 4, 30, "Input",ExpressionUUID->"ad4f01f8-f8a3-4792-a7c7-10280d545f0b"],
Cell[9112, 252, 481, 13, 52, "Input",ExpressionUUID->"b525b01d-7182-4cca-8643-d7db9c26b774"],
Cell[CellGroupData[{
Cell[9618, 269, 1040, 29, 94, "Input",ExpressionUUID->"32154921-66f1-4329-8a7e-300da240393b"],
Cell[10661, 300, 1773, 40, 70, "Output",ExpressionUUID->"10c40932-84f7-4be1-be28-2c809b13a9d0"],
Cell[12437, 342, 1856, 44, 70, "Output",ExpressionUUID->"22acec3d-b7e0-472f-b14d-d17e08383535"],
Cell[14296, 388, 2055, 54, 70, "Output",ExpressionUUID->"a4456c5e-8a1f-4b43-9734-c1ff29a1a0ff"],
Cell[16354, 444, 1939, 48, 70, "Output",ExpressionUUID->"2a361e0c-c957-4be3-bdd3-13a59f30bf37"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[18354, 499, 248, 4, 53, "Section",ExpressionUUID->"e461add6-e28e-4f86-bafa-413dc2712d5e"],
Cell[18605, 505, 224, 5, 30, "Input",ExpressionUUID->"c3d39341-ad31-49ec-a93f-e7388489206b"],
Cell[CellGroupData[{
Cell[18854, 514, 417, 6, 54, "Subsection",ExpressionUUID->"c5d8fb5c-c3c7-459b-b3de-e66c7b73c492"],
Cell[CellGroupData[{
Cell[19296, 524, 4081, 110, 337, "Input",ExpressionUUID->"f72d59d8-86a7-451b-9669-7a3b98d4f123"],
Cell[23380, 636, 39440, 781, 264, "Output",ExpressionUUID->"d5ae4646-77ab-4958-97a9-6730d880f278"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[62869, 1423, 276, 4, 38, "Subsection",ExpressionUUID->"475f4abf-cdf7-4473-ac70-b869a7cab4e7"],
Cell[63148, 1429, 2652, 78, 208, "Input",ExpressionUUID->"7d21d3e6-ba43-4d1b-82c0-4247b80dfb02"],
Cell[CellGroupData[{
Cell[65825, 1511, 402, 6, 45, "Subsubsection",ExpressionUUID->"b7d95899-bd7d-48c3-aa91-6a16ca28e2af"],
Cell[66230, 1519, 2213, 59, 247, "Input",ExpressionUUID->"c699e56a-acd0-4673-9ea6-a11bdcd056a8"],
Cell[CellGroupData[{
Cell[68468, 1582, 118, 2, 30, "Input",ExpressionUUID->"01fee80a-ace1-4c84-ad48-7eb25f2f0528"],
Cell[68589, 1586, 1975, 52, 77, "Output",ExpressionUUID->"e2685d3d-a493-4892-a35b-9d35a28a0862"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70601, 1643, 2152, 50, 136, "Input",ExpressionUUID->"be7352cc-9de4-4e9b-b97b-802734f4e7b4"],
Cell[72756, 1695, 4535, 98, 273, "Output",ExpressionUUID->"50c0e3a2-8a96-409d-b823-37373ed68983"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[77340, 1799, 318, 5, 37, "Subsubsection",ExpressionUUID->"59f42d70-46ed-416a-b869-3005184a5561"],
Cell[CellGroupData[{
Cell[77683, 1808, 1939, 45, 115, "Input",ExpressionUUID->"aedef4fd-549a-4065-86c6-2525da0ebef4"],
Cell[79625, 1855, 8549, 165, 275, "Output",ExpressionUUID->"7434b5d1-99c5-4f23-a3bd-eb9d5a4476a7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[88223, 2026, 475, 7, 37, "Subsubsection",ExpressionUUID->"960db3cb-b015-4270-9c9b-679e40c51176"],
Cell[88701, 2035, 440, 11, 52, "Input",ExpressionUUID->"b64dd680-9742-4cc8-8f7e-4acc87bfd3d6"],
Cell[CellGroupData[{
Cell[89166, 2050, 1920, 46, 115, "Input",ExpressionUUID->"9b292d0b-c525-4802-9059-6cad8b8cd96a"],
Cell[91089, 2098, 6195, 119, 273, "Output",ExpressionUUID->"75feeef2-5205-4a72-ae8a-cec2d2cb250b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97321, 2222, 1805, 45, 115, "Input",ExpressionUUID->"52769d9c-d05e-4747-9e1c-0a5bc4b86427"],
Cell[99129, 2269, 6014, 117, 269, "Output",ExpressionUUID->"8c8db1c2-3b65-4dab-8236-bb41a7df1ed1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105180, 2391, 4076, 99, 270, "Input",ExpressionUUID->"dea12e4c-2317-4af6-97c6-165a30620378"],
Cell[109259, 2492, 3953, 87, 262, "Output",ExpressionUUID->"75a2a659-b51d-4f7c-96fe-53d235991a7d"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[113273, 2586, 483, 7, 38, "Subsection",ExpressionUUID->"c6357be2-f30d-4010-bd5b-141e910b4b4f"],
Cell[113759, 2595, 525, 13, 58, "Text",ExpressionUUID->"0803bc53-2cc8-437f-94ab-8e7d9bef7697"],
Cell[114287, 2610, 406, 11, 30, "Input",ExpressionUUID->"b8ffbc2b-dc56-4815-96a4-a29b7caf1840"],
Cell[114696, 2623, 1633, 47, 120, "Input",ExpressionUUID->"968ac61f-371a-475f-919b-da9d497609ba"],
Cell[116332, 2672, 1395, 36, 76, "Input",ExpressionUUID->"49498160-5d06-4843-bd52-6425ee17f7c3"],
Cell[117730, 2710, 1926, 55, 171, "Input",ExpressionUUID->"eccde9d3-a51d-4a18-bc2d-4fb2e475316f"],
Cell[119659, 2767, 1504, 44, 126, "Input",ExpressionUUID->"a64e5588-9751-407d-9096-4198f48c73d7"],
Cell[121166, 2813, 505, 13, 30, "Input",ExpressionUUID->"7e4f77b8-d547-40c8-a78f-bfd793d8212d"],
Cell[121674, 2828, 1716, 48, 141, "Input",ExpressionUUID->"73096dd0-12ac-4a2f-a8b9-fbf6812f09ed"],
Cell[123393, 2878, 1451, 37, 76, "Input",ExpressionUUID->"c22f31ce-8b33-46a4-b733-5b035abff024"],
Cell[124847, 2917, 4228, 113, 288, "Input",ExpressionUUID->"9f79e7cd-2de3-40fd-8774-4fede775eddd"],
Cell[CellGroupData[{
Cell[129100, 3034, 2419, 55, 136, "Input",ExpressionUUID->"1deb3834-c5cb-4395-b73f-3743b1db762b"],
Cell[131522, 3091, 83148, 1648, 269, "Output",ExpressionUUID->"b7dbba3b-6ab5-407b-a156-29f536ced50b"]
}, Open  ]],
Cell[214685, 4742, 643, 18, 30, "Input",ExpressionUUID->"0ad85c66-168d-47c9-bdae-ff4b4ba43884"],
Cell[CellGroupData[{
Cell[215353, 4764, 1591, 36, 115, "Input",ExpressionUUID->"38f1259a-b008-451b-9dc4-48626bc47705"],
Cell[216947, 4802, 23103, 357, 274, "Output",ExpressionUUID->"3a07d055-fec9-4293-8e8d-caa2b41fa577"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240087, 5164, 262, 5, 30, "Input",ExpressionUUID->"05fdd6ca-e07a-4c91-9b81-b27e2f467707"],
Cell[240352, 5171, 411, 6, 34, "Output",ExpressionUUID->"020b531e-0006-4362-a69e-e641f8dbdad1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240800, 5182, 295, 6, 30, "Input",ExpressionUUID->"e9714cd2-00f0-4604-96ea-cc73412fe789"],
Cell[241098, 5190, 432, 7, 34, "Output",ExpressionUUID->"4ebd1f16-7e96-44a8-ac79-dcc0df343780"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> aux/rgtab.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62482,       1540]
NotebookOptionsPosition[     58272,       1471]
NotebookOutlinePosition[     58667,       1487]
CellTagsIndexPosition[     58624,       1484]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ising with a plane boundary (ordinary transition)", "Section",
 CellChangeTimes->{{3.9804904871001577`*^9, 3.980490496627384*^9}, {
  3.9900879954068413`*^9, 
  3.99008799751794*^9}},ExpressionUUID->"b8e32095-2a3f-404d-b19e-\
4a18038164eb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Define", " ", "r"}], "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["p", "2"], ".", " ", "We"}], " ", "compute", " ", 
    RowBox[{"g", "[", "r", "]"}], " ", "for", " ", "a", " ", "fixed", " ", 
    "value", " ", "of", " ", 
    RowBox[{"\[Phi]", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9901641294268208`*^9, 3.990164164816491*^9}, {
  3.990164219908577*^9, 3.99016428020441*^9}},
 CellLabel->
  "In[362]:=",ExpressionUUID->"f4837570-ef57-48c9-9fca-aa541589b832"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "=", "0."}], ";"}]], "Input",
 CellChangeTimes->{3.990164286749956*^9},
 CellLabel->
  "In[363]:=",ExpressionUUID->"af69a6b0-8ae2-40fc-8116-fc9f045c5fc9"],

Cell[CellGroupData[{

Cell["Two-point function", "Subsection",
 CellChangeTimes->{{3.981169152942527*^9, 
  3.981169156919223*^9}},ExpressionUUID->"2b9e4016-92e5-4779-a0c9-\
eb848a10d1f8"],

Cell[TextData[{
 "The two-point function \[LeftAngleBracket]\[Sigma]\[Sigma]\
\[RightAngleBracket] is given by the expression\n \[LeftAngleBracket]\[Sigma]\
\[Sigma]\[RightAngleBracket] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", 
           RowBox[{"z", "'"}]}], ")"}], "2"]}], ")"}], 
      "\[CapitalDelta]\[Sigma]"]], 
    RowBox[{"G", "[", "\[Xi]", "]"}]}], TraditionalForm]],ExpressionUUID->
  "8eb7f38e-1e8d-4a48-9ce1-c3b4f1d9a4fe"],
 " , \[Xi]=",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{"y", "^", "2"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", " ", "-", " ", 
        RowBox[{"z", "'"}]}], ")"}], "^", "2"}]}], 
    RowBox[{"4", 
     RowBox[{"zz", "'"}]}]], TraditionalForm]],ExpressionUUID->
  "8b347ff2-47d4-433a-b266-8257bfbdd9e7"]
}], "Text",
 CellChangeTimes->{{3.9811691604952517`*^9, 3.9811693674024677`*^9}, {
   3.9812851402478333`*^9, 3.981285141394483*^9}, {3.9814334814590607`*^9, 
   3.981433495286055*^9}, 3.981436940265869*^9, {3.9839406396913843`*^9, 
   3.983940678042341*^9}, {3.990090132472571*^9, 
   3.990090133741078*^9}},ExpressionUUID->"9b423ff7-a5eb-41ed-9326-\
b8883cee67c1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Sigma]", "=", "0.518148806"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Fbulk", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[Xi]", 
     RowBox[{"\[CapitalDelta]", "/", "2"}]], 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      FractionBox["\[CapitalDelta]", "2"], ",", 
      FractionBox["\[CapitalDelta]", "2"], ",", 
      RowBox[{"\[CapitalDelta]", "+", "1", "-", 
       FractionBox["3", "2"]}], ",", 
      RowBox[{"-", "\[Xi]"}]}], "]"}]}]}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a\[Lambda]", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.789"}], ",", "0.042"}], "}"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]bulk", "=", 
   RowBox[{"{", 
    RowBox[{"1.41262528", ",", "3.82951"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Gbulk", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"a\[Lambda]", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"Fbulk", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]bulk", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "\[Xi]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}]}], " ", 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fbdy", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "\[Xi]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "\[Xi]", "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["4", 
       RowBox[{"1", "+", "\[Xi]"}]], ")"}], 
     RowBox[{"\[CapitalDelta]", "-", 
      FractionBox["1", "2"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Sqrt", "[", 
        FractionBox["\[Xi]", 
         RowBox[{"1", "+", "\[Xi]"}]], "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}]}]]}]}], " "}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]sq", "=", 
   RowBox[{"{", "0.755", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]bdy", "=", 
    RowBox[{"{", "1.276", "}"}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Gbdy", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[Xi]", "\[CapitalDelta]\[Sigma]"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Mu]sq", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"Fbdy", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]bdy", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "\[Xi]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "1"}], "}"}]}], "]"}]}]}], " ", 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "ComplexInfinity", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Xi]", "<", "1.0"}], ",", 
       RowBox[{"Gbulk", "[", "\[Xi]", "]"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"Gbulk", "[", "1.", "]"}], 
         RowBox[{"Gbdy", "[", "1.", "]"}]], 
        RowBox[{"Gbdy", "[", "\[Xi]", "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"factor", "=", 
   FractionBox[
    RowBox[{"Gbulk", "[", "1.", "]"}], 
    RowBox[{"Gbdy", "[", "1.", "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]1sq", "=", 
   RowBox[{
    RowBox[{"\[Mu]sq", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
     " ", "factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Gcomp", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "_Real"}], "}"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Xi]", ">=", "0.0"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "<", "1.0"}], ",", 
         RowBox[{"Gbulk", "[", "\[Xi]", "]"}], ",", 
         RowBox[{"factor", " ", 
          RowBox[{"Gbdy", "[", "\[Xi]", "]"}]}]}], "]"}], ",", 
       "Indeterminate"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Gcompnum", "[", 
    RowBox[{"\[Xi]_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"Gcomp", "[", "\[Xi]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.939834202502698*^9, 3.939834222821859*^9}, 
   3.939834380535087*^9, {3.9805532659728947`*^9, 3.98055334359085*^9}, {
   3.980553567271162*^9, 3.9805535682013617`*^9}, {3.980553759908448*^9, 
   3.9805538559531517`*^9}, {3.9805540304122667`*^9, 
   3.9805540359916887`*^9}, {3.980554108852891*^9, 3.980554140913707*^9}, {
   3.981098928418921*^9, 3.981098949255718*^9}, 3.9811023333990993`*^9, {
   3.981168615728907*^9, 3.981168649635453*^9}, {3.981168688747693*^9, 
   3.981168747627775*^9}, {3.98116878241792*^9, 3.9811689315702057`*^9}, {
   3.9811689654964733`*^9, 3.981169011662861*^9}, {3.981169051476441*^9, 
   3.9811690687294416`*^9}, {3.98116912109446*^9, 3.9811691263894587`*^9}, {
   3.981189911229618*^9, 3.98118993001779*^9}, {3.981288385923712*^9, 
   3.981288594014165*^9}, 3.981431697264626*^9, {3.981432309377967*^9, 
   3.9814323368581867`*^9}, {3.9814385395244293`*^9, 
   3.9814385641537247`*^9}, {3.9817130991693907`*^9, 3.981713162039761*^9}, 
   3.98171351039683*^9, {3.98171383448181*^9, 3.98171387946276*^9}, {
   3.981803453150371*^9, 3.981803471122369*^9}, {3.9900840092230043`*^9, 
   3.9900840146983643`*^9}, {3.9900880496308937`*^9, 
   3.9900880936022663`*^9}, {3.990089965761969*^9, 3.990089999273958*^9}, 
   3.9900900375319157`*^9, {3.990090082875926*^9, 3.990090083756364*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"27c2e350-93a8-4737-9016-b102bf4479d5"]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Analytic formula for the Fourier transform of the model function\
\>", "Subsection",
 CellChangeTimes->{{3.981433108974781*^9, 3.981433167916647*^9}, {
  3.981433258920992*^9, 3.981433300288146*^9}, {3.9839407700392838`*^9, 
  3.983940773012639*^9}},ExpressionUUID->"8765cd7f-905b-4af2-88ff-\
a7a7817eeeba"],

Cell[TextData[{
 "Using the notation of the notes, define I(y) to be the integral in z, z\
\[CloseCurlyQuote] of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Cos", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "-", 
        RowBox[{"z", "'"}]}], ")"}], "Sin\[Phi]"}], "]"}], 
    SuperscriptBox["e", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"z", "+", 
         RowBox[{"z", "'"}]}], ")"}]}], "Cos\[Phi]"}]]}], TraditionalForm]],
  ExpressionUUID->"91daacd7-e65f-4210-806d-13d48b937824"],
 " \[LeftAngleBracket]\[Sigma]\[Sigma]\[RightAngleBracket]. \nWe are \
interested in computing its two-dimensional Fourier transform g(p). \nWe have \
the asymptotics:\n\nI(y) \[Tilde] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["C", "0"], "[", "\[Phi]", "]"}], "/", 
    SuperscriptBox["y", "\[Alpha]"]}], TraditionalForm]],ExpressionUUID->
  "483005da-d1df-4380-ac0f-c2e157cdb837"],
 "  ,   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"y", "->", "0"}], ",", " ", 
    RowBox[{"\[Alpha]", "<", "2"}]}], TraditionalForm]],ExpressionUUID->
  "7b3ecb18-f213-4905-b75d-c436799e336c"],
 "\nI(y) \[Tilde] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "\[Infinity]"], "/", 
    SuperscriptBox["y", "\[Beta]"]}], TraditionalForm]],ExpressionUUID->
  "257886d8-6311-4486-9287-3bcf6fafce46"],
 "  ,   ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"y", "->", "\[Infinity]"}], ",", " ", 
    RowBox[{"\[Beta]", ">", "2"}]}], TraditionalForm]],ExpressionUUID->
  "2bd950cb-8f14-484f-9be1-215480bcbd67"],
 "\n\nConsider the model function\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["I", "model"], "(", "y", ")"}], "=", 
    FractionBox[
     SubscriptBox["C", "\[Infinity]"], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}], "/", "2"}]], " ", 
      SuperscriptBox["y", "\[Alpha]"]}]]}], TraditionalForm]],ExpressionUUID->
  "7d0591b1-0594-4111-8e09-518348cbda77"],
 " ,  with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"a", "[", "\[Phi]", "]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SubscriptBox["C", "\[Infinity]"], 
       RowBox[{
        SubscriptBox["C", "0"], "[", "\[Phi]", "]"}]], ")"}], 
     FractionBox["1", 
      RowBox[{"\[Beta]", "-", "\[Alpha]"}]]]}], TraditionalForm]],
  ExpressionUUID->"de9ecc89-ecd2-408e-8c37-4b3a4ad6242a"],
 "\n\nThis model function matches the asymptotics of our function of interest \
and is such that its Fourier transform  is known analytically.\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "0"], "(", "p", ")"}], "=", 
    RowBox[{"2", "\[Pi]", " ", 
     RowBox[{"\[Integral]", 
      RowBox[{"dy", "   ", "y", " ", 
       RowBox[{
        SubscriptBox["I", "model"], "(", "y", ")"}], 
       RowBox[{
        SubscriptBox["J", "0"], "(", "py", ")"}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"5bbd61fc-2a31-47d5-bd0e-d598c6a57138"],
 "       \n\nWe have the analytic formula:\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["g", "0"], "(", "p", ")"}], "=", 
    RowBox[{
     SubscriptBox["C", "\[Infinity]"], "*", "2", 
     RowBox[{"\[Pi]", "(", 
      InterpretationBox[Cell[BoxData[
        FormBox[
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["a", 
             RowBox[{"2", "-", "\[Beta]"}]], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", 
              FractionBox["\[Alpha]", "2"]}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox["\[Beta]", "2"]}], "]"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", "-", 
                FractionBox["\[Alpha]", "2"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"2", "-", 
                 FractionBox["\[Beta]", "2"]}]}], "}"}], ",", 
              FractionBox[
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["p", "2"]}], "4"]}], "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Alpha]"}], "+", "\[Beta]"}], ")"}]}], 
             "]"}]}]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"1", "-", "\[Beta]"}]], " ", 
            SuperscriptBox["p", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[Beta]"}]], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "-", 
              FractionBox["\[Beta]", "2"]}], "]"}], " ", 
            RowBox[{"HypergeometricPFQ", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["\[Alpha]", "2"]}], "+", 
                FractionBox["\[Beta]", "2"]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                FractionBox["\[Beta]", "2"], ",", 
                FractionBox["\[Beta]", "2"]}], "}"}], ",", 
              FractionBox[
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["p", "2"]}], "4"]}], "]"}]}], 
           RowBox[{"Gamma", "[", 
            FractionBox["\[Beta]", "2"], "]"}]]}], TextForm]], "InlineText",
        ExpressionUUID->"a8f0c4ea-5441-4f5f-9be8-90fbe585f483"],
       Text[((((Rational[1, 2] $CellContext`a^(2 - $CellContext`\[Beta])) 
            Gamma[1 + Rational[-1, 2] $CellContext`\[Alpha]]) 
           Gamma[-1 + Rational[1, 2] $CellContext`\[Beta]])/Gamma[
          Rational[1, 2] (-$CellContext`\[Alpha] + $CellContext`\[Beta])]) 
         HypergeometricPFQ[{1 + Rational[-1, 2] $CellContext`\[Alpha]}, {
           1, 2 + Rational[-1, 2] $CellContext`\[Beta]}, (
            Rational[1, 4] $CellContext`a^2) $CellContext`p^2] + (((
            2^(1 - $CellContext`\[Beta]) $CellContext`p^(-2 + $CellContext`\
\[Beta])) Gamma[1 + Rational[-1, 2] $CellContext`\[Beta]])/Gamma[
          Rational[1, 2] $CellContext`\[Beta]]) 
         HypergeometricPFQ[{
           Rational[-1, 2] $CellContext`\[Alpha] + 
            Rational[1, 2] $CellContext`\[Beta]}, {
           Rational[1, 2] $CellContext`\[Beta], 
            Rational[1, 2] $CellContext`\[Beta]}, (
            Rational[1, 4] $CellContext`a^2) $CellContext`p^2]]], ")"}]}]}], 
   TraditionalForm]],ExpressionUUID->"6ebc5d5d-f666-4e4a-835f-366635c40bcd"],
 "\n\nLet\[CloseCurlyQuote]s check it numerically. We factor out ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[Infinity]"], TraditionalForm]],ExpressionUUID->
  "ad7bd7bf-dd0a-4140-9cb4-f10be5933be6"],
 " in the numerical check."
}], "Text",
 CellChangeTimes->{{3.9811691604952517`*^9, 3.9811693674024677`*^9}, {
   3.9812851402478333`*^9, 3.981285141394483*^9}, {3.981433190570838*^9, 
   3.9814333033149557`*^9}, {3.981433336380921*^9, 3.981433461133535*^9}, {
   3.981433506456099*^9, 3.9814335815003757`*^9}, {3.981433838313361*^9, 
   3.981434398568677*^9}, {3.9814344314433327`*^9, 3.98143455331812*^9}, {
   3.9814345967307787`*^9, 3.981434635154873*^9}, {3.983940839973008*^9, 
   3.98394085717764*^9}, {3.983949130861648*^9, 3.983949150888026*^9}, {
   3.9839491940414333`*^9, 3.983949195178541*^9}, {3.9839492752001257`*^9, 
   3.98394928233467*^9}, 
   3.9900901742189007`*^9},ExpressionUUID->"a4d2ddfb-c632-4324-8eb1-\
d725a14326ce"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s compute the constant ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[Infinity]"], TraditionalForm]],ExpressionUUID->
  "4c3d6252-837b-43d8-a0c7-97015c2c2256"]
}], "Text",
 CellChangeTimes->{{3.981440372108592*^9, 3.981440417447032*^9}, {
  3.9839498427245207`*^9, 
  3.983949852915811*^9}},ExpressionUUID->"b4c512a8-ce67-4d31-bbe5-\
78f097b006a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cinf", "=", 
  RowBox[{"(", 
   RowBox[{"\[Mu]1sq", " ", 
    SuperscriptBox["4", 
     RowBox[{
      RowBox[{"-", "\[CapitalDelta]\[Sigma]"}], "+", 
      RowBox[{"\[CapitalDelta]bdy", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "\[CapitalDelta]\[Sigma]", "+", 
       RowBox[{"\[CapitalDelta]bdy", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "2"]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.981702127050885*^9, 3.981702136260234*^9}, {
   3.98171268823735*^9, 3.98171269407754*^9}, 3.981712732197672*^9, {
   3.9817158258832083`*^9, 3.981715835894292*^9}, {3.981803585901655*^9, 
   3.98180358708729*^9}},
 CellLabel->
  "In[379]:=",ExpressionUUID->"07abeb40-0d05-430a-8e33-4b63b7dd28ce"],

Cell[BoxData["1.8280020923569928`"], "Output",
 CellChangeTimes->{
  3.981702137274828*^9, 3.981711926876472*^9, {3.9817126909436893`*^9, 
   3.981712694926567*^9}, 3.981712732976619*^9, 3.9817141195264273`*^9, 
   3.981714574168276*^9, 3.9817149839592113`*^9, 3.981715523410882*^9, 
   3.981715841400936*^9, 3.9817161174508553`*^9, 3.98178141616996*^9, 
   3.9817985306270657`*^9, 3.9818001173266563`*^9, 3.9818002912550364`*^9, 
   3.98180381034032*^9, 3.98181435112146*^9, 3.9818641094545527`*^9, 
   3.9819463493538713`*^9, 3.98197589267912*^9, 3.982041761213676*^9, 
   3.9820472237821503`*^9, 3.983598684986843*^9, 3.983962696226305*^9, 
   3.983963270402165*^9, 3.98398425299691*^9, 3.9840283858606453`*^9, 
   3.98421526344569*^9, 3.984546946562059*^9, 3.984548371831703*^9, 
   3.984573858165984*^9, 3.9846271500958557`*^9, 3.984632645697562*^9, 
   3.984658988359564*^9, 3.984717165941065*^9, 3.9847968237089787`*^9, {
   3.9848142128385057`*^9, 3.984814221271554*^9}, 3.984999711789887*^9, 
   3.985058726917292*^9, 3.985059526925522*^9, {3.9900841538935537`*^9, 
   3.9900841606951237`*^9}, 3.990164321016614*^9},
 CellLabel->
  "Out[379]=",ExpressionUUID->"4a3822a2-327d-4a2b-b600-9db03913ff00"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"acomp", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", "_Real"}], "}"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "\[Phi]", "]"}], "<=", 
        FractionBox["\[Pi]", "2"]}], ",", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], 
          RowBox[{"Cinf", "/", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              SqrtBox["\[Pi]"], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], "+", "\[CapitalDelta]\[Sigma]"}], 
               "]"}]}], 
             RowBox[{"2", " ", 
              RowBox[{"Gamma", "[", "\[CapitalDelta]\[Sigma]", "]"}]}]], 
            ")"}]}]}], ")"}], 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[CapitalDelta]bdy", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "-", 
           RowBox[{"2", "\[CapitalDelta]\[Sigma]"}], "+", "1"}], ")"}]}]], 
       ",", "Indeterminate"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"acompnum", "[", 
   RowBox[{"\[Phi]_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{"acomp", "[", "\[Phi]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.981440731572109*^9, 3.981440747993058*^9}, {
   3.981440779737413*^9, 3.981440932569229*^9}, 3.981716110496122*^9, 
   3.981803607917933*^9, {3.98394932833904*^9, 3.983949330121039*^9}, 
   3.983949376788126*^9, {3.983949417568296*^9, 3.983949589673527*^9}, {
   3.983949629755129*^9, 3.983949720237546*^9}, {3.9900902245011*^9, 
   3.990090225381557*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"ed2549fc-6531-4454-9990-620ead93aa65"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"2", "\[CapitalDelta]\[Sigma]"}], "-", "1"}]}], ";", 
  RowBox[{"\[Beta]", "=", 
   RowBox[{"2", 
    RowBox[{"\[CapitalDelta]bdy", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
  RowBox[{"a", "=", 
   RowBox[{"acompnum", "[", "\[Phi]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g0", "[", "p_", "]"}], "=", 
   RowBox[{
    RowBox[{"2", "\[Pi]", " ", "Cinf", 
     FractionBox[
      SuperscriptBox["a", 
       RowBox[{"2", "-", "\[Beta]"}]], "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"\[Alpha]", "/", "2"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"\[Beta]", "/", "2"}], "-", "1"}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}], "/", "2"}], "]"}]], 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", "-", 
         RowBox[{"\[Alpha]", "/", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"2", "-", 
          RowBox[{"\[Beta]", "/", "2"}]}]}], "}"}], ",", 
       RowBox[{
        SuperscriptBox["p", "2"], 
        RowBox[{
         SuperscriptBox["a", "2"], "/", "4"}]}]}], "]"}]}], "+", 
    RowBox[{"2", "\[Pi]", " ", "Cinf", 
     FractionBox[
      SuperscriptBox["p", 
       RowBox[{"\[Beta]", "-", "2"}]], 
      SuperscriptBox["2", 
       RowBox[{"\[Beta]", "-", "1"}]]], 
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"\[Beta]", "/", "2"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[Beta]", "/", "2"}], "]"}]], 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}], "/", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Beta]", "/", "2"}], ",", 
         RowBox[{"\[Beta]", "/", "2"}]}], "}"}], ",", 
       RowBox[{
        SuperscriptBox["p", "2"], 
        RowBox[{
         SuperscriptBox["a", "2"], "/", "4"}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.981716163431404*^9, 3.981716181321801*^9}, {
   3.981720571351891*^9, 3.98172059800093*^9}, {3.982044459648601*^9, 
   3.98204446012691*^9}, 3.983962183562792*^9},
 CellLabel->
  "In[382]:=",ExpressionUUID->"cff31b0c-46af-4409-a8c1-9e301decf416"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical Integral", "Subsection",
 CellChangeTimes->{{3.981169152942527*^9, 3.981169156919223*^9}, {
   3.9816098725977793`*^9, 3.981609873843528*^9}, {3.981694044273984*^9, 
   3.9816940454232063`*^9}, {3.984215233155548*^9, 3.984215233330042*^9}, {
   3.9845405117868967`*^9, 3.984540511966803*^9}, {3.984709804491228*^9, 
   3.984709842222725*^9}, 
   3.990084136645503*^9},ExpressionUUID->"af34ed79-a4ab-4889-9ce3-\
413dea645768"],

Cell[BoxData[
 RowBox[{
  RowBox[{"umax", "=", 
   RowBox[{"15", "/", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.984796627622652*^9, 3.984796653875476*^9}, {
   3.984796803722478*^9, 3.984796804189047*^9}, {3.984798896518277*^9, 
   3.984798898428069*^9}, 3.9847995635008307`*^9, {3.9847999786360493`*^9, 
   3.984799980231271*^9}, {3.984800348710671*^9, 3.9848003489882917`*^9}, {
   3.98480090138116*^9, 3.984800911183814*^9}, {3.984810729573835*^9, 
   3.9848107298356524`*^9}, 3.9848155811200047`*^9, {3.984817282514347*^9, 
   3.984817282709269*^9}, {3.984817620151333*^9, 3.98481762054668*^9}, {
   3.984818450036216*^9, 3.984818462578814*^9}, {3.98481881296416*^9, 
   3.98481881313328*^9}, {3.984819220912912*^9, 3.984819221486994*^9}, {
   3.9848195089290123`*^9, 3.9848195094241877`*^9}, {3.98481988218864*^9, 
   3.984819882631578*^9}, {3.984820309654313*^9, 3.984820309995844*^9}, {
   3.98482088685497*^9, 3.984820888390432*^9}, 3.984821196675061*^9, 
   3.984821503123735*^9, 3.9848218463074293`*^9, {3.984822322004238*^9, 
   3.984822322597617*^9}, 3.985058776979229*^9, {3.985059594892919*^9, 
   3.985059595704042*^9}, {3.9850601623628607`*^9, 3.985060162852371*^9}, 
   3.985060513525923*^9, 3.9850608746577797`*^9, 3.985061171495472*^9, 
   3.985061475245859*^9, 3.985061795638606*^9, 3.98506221996321*^9, 
   3.985062504323073*^9, 3.9850727064102783`*^9, 3.985073554966178*^9, 
   3.985076976724381*^9, 3.9850778210764017`*^9, 3.985087276562755*^9, 
   3.985087961994779*^9, 3.985088443662238*^9, 3.985088746669175*^9, 
   3.9850891759458523`*^9, 3.98508949274632*^9, 3.985092048971508*^9, {
   3.985092387715773*^9, 3.985092389204152*^9}, 3.985093058577526*^9, 
   3.985094099283979*^9, 3.9850947765286083`*^9, 3.985096005584713*^9, 
   3.985096623211359*^9, 3.985096977395426*^9, 3.9851027329959717`*^9, {
   3.990084070449059*^9, 3.9900840754352427`*^9}, 3.990164203820251*^9},
 CellLabel->
  "In[385]:=",ExpressionUUID->"a2bfca7f-77d9-4e44-ba77-8ab4b0a2acd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rlargeu", "[", 
   RowBox[{"u_", ",", "y_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Mu]1sq", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}]], 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"\[CapitalDelta]bdy", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "-", "\[CapitalDelta]\[Sigma]"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"2", "u"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["y", "2"]}], ")"}], 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}]], ")"}], 
    RowBox[{
     RowBox[{"\[CapitalDelta]bdy", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "-", "\[CapitalDelta]\[Sigma]"}]], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      FractionBox[
       RowBox[{"\[CapitalDelta]bdy", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "2"], 
      FractionBox[
       RowBox[{"2", "u"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          SuperscriptBox["y", "2"]}], ")"}], 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}]]}]}], ")"}], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "u"}], " ", 
     RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"ytab0", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0.001", ",", "0.009", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytab1", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0.01", ",", "1", ",", "0.01"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytab2", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"1.05", ",", "10", ",", "0.05"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytab3", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"10.5", ",", "104.5", ",", "0.5"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ytab4", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"105", ",", "150", ",", "5"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"155", ",", "255", ",", "10"}], "]"}], ",", 
      RowBox[{"Range", "[", 
       RowBox[{"265", ",", "5005", ",", "20"}], "]"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ytab", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ytab0", ",", "ytab1", ",", "ytab2", ",", "ytab3", ",", "ytab4"}],
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9839821468635197`*^9, 3.983982156086586*^9}, 
   3.983984629376109*^9, {3.983987112846588*^9, 3.983987113290525*^9}, 
   3.983988015591322*^9, {3.9839882060628242`*^9, 3.983988210876131*^9}, {
   3.9840284641576157`*^9, 3.984028464552722*^9}, {3.984028625886098*^9, 
   3.984028626001391*^9}, 3.984215349601737*^9, 3.984221577700115*^9, {
   3.9842231420304623`*^9, 3.984223142852853*^9}, 3.984235815224818*^9, {
   3.984275712935947*^9, 3.984275713326322*^9}, {3.984278216915222*^9, 
   3.9842782211179647`*^9}, 3.984574405077755*^9, 3.9845747741678543`*^9, {
   3.984574968765876*^9, 3.984574970625736*^9}, 3.984575337941717*^9, {
   3.9845776387033567`*^9, 3.984577642563243*^9}, {3.984632653667056*^9, 
   3.984632770320977*^9}, {3.984633090207395*^9, 3.984633161635412*^9}, {
   3.984646186755122*^9, 3.984646187229507*^9}, {3.984659462510829*^9, 
   3.984659511262269*^9}, {3.984659872809577*^9, 3.984659872942726*^9}, {
   3.984660080201508*^9, 3.984660080668787*^9}, {3.984660611898697*^9, 
   3.984660650729562*^9}, {3.984661003149065*^9, 3.984661075463779*^9}, 
   3.9846614466082287`*^9, {3.984662232128747*^9, 3.984662233180552*^9}, {
   3.984662561360372*^9, 3.9846625732174377`*^9}, {3.984662844066765*^9, 
   3.9846628442640667`*^9}, {3.9846635691371603`*^9, 3.9846635714638023`*^9}, 
   3.9846647892650623`*^9, {3.984708373138031*^9, 3.98470838880818*^9}, 
   3.984714694009982*^9, {3.984716465108308*^9, 3.9847164653479767`*^9}, {
   3.984717176332519*^9, 3.984717177093566*^9}, 3.984718168065765*^9, {
   3.984720324834588*^9, 3.984720325037808*^9}, {3.984727856845051*^9, 
   3.984727857815597*^9}, {3.984796621864666*^9, 3.9847966254055977`*^9}, 
   3.9848014115262823`*^9, 3.98481068888348*^9, {3.985058766190893*^9, 
   3.985058773143311*^9}, 3.985058830734366*^9},
 CellLabel->
  "In[386]:=",ExpressionUUID->"c504fb01-82b2-4369-ab69-c4675549eb92"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"utab1", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"0.02", ",", "2", ",", "0.02"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"utab2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Exp", "[", "n", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Log", "[", "2.1", "]"}], ",", 
       RowBox[{"Log", "[", "umax", "]"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", "umax", "]"}], "-", 
         RowBox[{"Log", "[", "2.1", "]"}]}], "100"]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"utab", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"utab1", ",", "utab2"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.984217677715859*^9, 3.984217737926381*^9}, {
   3.984217774893759*^9, 3.984217828855219*^9}, {3.984218298767333*^9, 
   3.9842184116599827`*^9}, {3.984218454238873*^9, 3.9842184664407578`*^9}, {
   3.98421909546145*^9, 3.984219115830114*^9}, {3.984219317727989*^9, 
   3.984219331676612*^9}, {3.98422316159494*^9, 3.984223203164146*^9}, 
   3.9842763447400293`*^9, {3.9842770380099792`*^9, 3.984277067755721*^9}, {
   3.984628111670617*^9, 3.9846281211703568`*^9}, {3.984628780079165*^9, 
   3.984628849531686*^9}, {3.9846295491567783`*^9, 3.984629551559785*^9}, {
   3.984629616461508*^9, 3.984629631404436*^9}, {3.984630830351894*^9, 
   3.984630830438452*^9}, {3.984632775885195*^9, 3.984632789015723*^9}, 
   3.9846606696237383`*^9, {3.9846614614000797`*^9, 3.984661493029224*^9}, {
   3.9846618860988894`*^9, 3.9846618869309063`*^9}, {3.9846619252506933`*^9, 
   3.984661929092494*^9}, 3.9847159017371492`*^9, {3.984801328556904*^9, 
   3.98480133722297*^9}, {3.984805494646102*^9, 3.984805500628916*^9}, {
   3.9848057897402973`*^9, 3.984805829338043*^9}, {3.984806364458827*^9, 
   3.984806391189334*^9}, {3.984807358732945*^9, 3.984807359728354*^9}, {
   3.984807550404276*^9, 3.984807557031951*^9}, 3.984807794410657*^9, 
   3.9848078441044416`*^9, {3.984807923723145*^9, 3.98480792419974*^9}, {
   3.984808602063089*^9, 3.984808602304186*^9}, 3.984808839931983*^9, {
   3.984809999244907*^9, 3.984809999762929*^9}, {3.98481014794164*^9, 
   3.9848101596352587`*^9}, {3.984810369459673*^9, 3.984810412308177*^9}, {
   3.984810675210868*^9, 3.984810675665763*^9}, {3.98505875236726*^9, 
   3.98505876255686*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"b4d6f3f9-05c0-4897-87c6-6c597156adb9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "RTab", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DistributeDefinitions", "[", 
   RowBox[{"Gcompnum", ",", "utab", ",", "ytab", ",", "\[Phi]"}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"RTab", "=", 
   RowBox[{"Association", "@", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"y", "->", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]], 
             RowBox[{"NIntegrate", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Gcompnum", "[", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["y", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Phi]", "]"}], "2"]}], 
                  SuperscriptBox["\[Xi]", "2"]], "]"}], 
                RowBox[{"Exp", "[", 
                 RowBox[{"-", "\[Xi]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "0", ",", "\[Infinity]"}], "}"}]}], 
              "]"}]}]}], "}"}], "}"}], ",", 
         RowBox[{"Table", "[", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"u", ",", 
             RowBox[{"u", "*", 
              RowBox[{"NIntegrate", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Gcompnum", "[", 
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FractionBox[
                    SuperscriptBox["y", "2"], 
                    SuperscriptBox["u", "2"]]}], ")"}], 
                   RowBox[{
                    SuperscriptBox["t", "2"], "-", "1"}]], "]"}], 
                 RowBox[{"Exp", "[", 
                  RowBox[{
                   RowBox[{"-", "u"}], " ", 
                   RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", "t"}], "]"}]}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"t", ",", "1", ",", "\[Infinity]"}], "}"}]}], 
               "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "utab"}], "}"}]}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "ytab"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.984628209371336*^9, 3.9846283087636843`*^9}, {
  3.984628590966057*^9, 3.984628613700242*^9}, {3.984628767774479*^9, 
  3.984628773942421*^9}, {3.984628883945898*^9, 3.9846289186220207`*^9}, {
  3.984629051079701*^9, 3.9846290694636374`*^9}, {3.985058845471512*^9, 
  3.9850588488517714`*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"26859f4b-dbfa-4f4b-93d9-028fdf2f138f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"85.01236122322709`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"8.652271435731627`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"9.553411645433023`*^-6\\\"}]\\) for the \
integral and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.9901643856846037`*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"c4c46486-7620-415c-812a-d13dbb66987c"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"85.01236122322709`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"8.47337354218076`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"0.00002012870384619937`\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990164389226206*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"7cd9422e-06dd-4aa5-b6a2-958a41f2f08f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"323.94116295402574`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"5.75176404976272`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"9.232381564380985`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990164393353454*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"0e2f775b-8750-4f1f-b2cb-eb8e79a0f2b1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"58.0267594238283`\\\", \\\"}\
\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"3.825652023837933`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"6.22163807292921`*^-6\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990164406701373*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"3e9485ca-d02a-4526-99aa-c393c4bd96e7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990164406778406*^9},
 CellLabel->
  "(kernel 8)",ExpressionUUID->"4a9ad8f6-1964-4c38-8918-1c3f65842428"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"145.13865468949098`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"5.307567739909175`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"0.000014749440971320085`\\\"}]\\) for the \
integral and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990164410119628*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"02999749-5e42-42c1-b01e-ca6bb149e87e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"145.13865468949098`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"5.2253036230956855`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"0.000010836335068081824`\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990164413894133*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"e8288a54-bebe-4348-86ba-ed91a5018383"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], " ", ":", 
  "  ", "\<\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"ncvb\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990164413958609*^9},
 CellLabel->
  "(kernel 6)",ExpressionUUID->"82e2c8a7-9235-472e-8280-2d61087af15f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"85.01236122322709`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \
\\!\\(\\*RowBox[{\\\"9.86512668099385`\\\"}]\\) and \
\\!\\(\\*RowBox[{\\\"0.000026720419166639056`\\\"}]\\) for the integral and \
error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990164433242703*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"2b14bb72-9dac-4c1c-a398-a9cf0aece878"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"], " ", ":", 
  "  ", "\<\"NIntegrate failed to converge to prescribed accuracy after \
\\!\\(\\*RowBox[{\\\"9\\\"}]\\) recursive bisections in \
\\!\\(\\*RowBox[{\\\"t\\\"}]\\) near \\!\\(\\*RowBox[{\\\"{\\\", \\\"t\\\", \
\\\"}\\\"}]\\) = \\!\\(\\*RowBox[{\\\"{\\\", \\\"85.01236122322709`\\\", \
\\\"}\\\"}]\\). NIntegrate obtained \\!\\(\\*RowBox[{\\\"9.644712094293466`\\\
\"}]\\) and \\!\\(\\*RowBox[{\\\"0.000017919792361197057`\\\"}]\\) for the \
integral and error estimates.\"\>"}]], "Print",
 ShowCellLabel->True,
 CellChangeTimes->{3.990164436347892*^9},
 CellLabel->
  "(kernel 7)",ExpressionUUID->"ac952ca0-d335-42eb-90e6-e1a7f924fa92"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "RInt", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RInt", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"RInt", "[", "y", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"Interpolation", "[", 
         RowBox[{
          RowBox[{"RTab", "[", "y", "]"}], "/.", " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a_", ",", "b_"}], "}"}], ":>", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"Log", "[", "b", "]"}]}], "}"}]}]}], "]"}], "[", "#", 
        "]"}], "]"}], "&"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"RInt", "[", "y", "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "ytab"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.984573895263191*^9, 3.984573895270319*^9}, {
  3.9845740699978647`*^9, 3.984574071815523*^9}, {3.984627797099372*^9, 
  3.9846278367750263`*^9}, {3.984627898222436*^9, 3.984627923942464*^9}, {
  3.984628032728519*^9, 3.9846280529761477`*^9}, {3.9846287425130997`*^9, 
  3.984628758965748*^9}, {3.984631400723301*^9, 3.984631414731522*^9}, {
  3.984631686532689*^9, 3.984631750333426*^9}, {3.984631796344503*^9, 
  3.9846318094407063`*^9}, {3.9846318528911953`*^9, 3.984631857158079*^9}, {
  3.984631893219384*^9, 3.984631897772298*^9}, {3.984632004308593*^9, 
  3.98463207347288*^9}, {3.9846322272420473`*^9, 3.9846322292802467`*^9}, {
  3.984632278412191*^9, 3.984632281384438*^9}, {3.984632489788123*^9, 
  3.984632546492797*^9}},
 CellLabel->
  "In[399]:=",ExpressionUUID->"2c19f3b5-c07c-45e8-aeef-71b1abd5ec07"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "Ruy", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ruy", "[", 
    RowBox[{"u_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"u", "<=", "umax"}], ",", 
       RowBox[{
        RowBox[{"RInt", "[", "y", "]"}], "[", "u", "]"}], ",", 
       RowBox[{"u", ">", "umax"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"RInt", "[", "y", "]"}], "[", "umax", "]"}], 
         RowBox[{"Rlargeu", "[", 
          RowBox[{"umax", ",", "y"}], "]"}]], 
        RowBox[{"Rlargeu", "[", 
         RowBox[{"u", ",", "y"}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.984218783952546*^9, 3.9842188741656713`*^9}, {
   3.984542461068227*^9, 3.9845424639909773`*^9}, {3.984548910406617*^9, 
   3.98454891440047*^9}, {3.984574100160672*^9, 3.9845741002907143`*^9}, {
   3.9846311283777103`*^9, 3.984631133853731*^9}, {3.9846311805418177`*^9, 
   3.984631219243002*^9}, {3.9846323107316513`*^9, 3.984632341196538*^9}, 
   3.9847173430925198`*^9, 3.984807589369463*^9},
 CellLabel->
  "In[402]:=",ExpressionUUID->"6d53a9be-fb36-4f1a-853f-e00ec62f15b9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Imodel", "[", "y_", "]"}], ":=", 
   FractionBox["Cinf", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Beta]", "-", "\[Alpha]"}], ")"}], "/", "2"}]], 
     SuperscriptBox["y", "\[Alpha]"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"acompnum", "[", "\[Phi]", "]"}]}], ";", 
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"2", "\[CapitalDelta]\[Sigma]"}], "-", "1"}]}], ";", 
  RowBox[{"\[Beta]", "=", 
   RowBox[{"2", 
    RowBox[{"\[CapitalDelta]bdy", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DistributeDefinitions", "[", 
   RowBox[{
   "Cinf", ",", " ", "a", ",", " ", "\[Beta]", ",", "\[Alpha]", ",", " ", 
    "\[CapitalDelta]\[Sigma]", ",", "Ruy"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yIntegrandtab", " ", "=", " ", 
   RowBox[{"ParallelTable", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"y", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["y", 
             RowBox[{"2", "\[CapitalDelta]\[Sigma]"}]]], 
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"Cos", "[", 
                RowBox[{"u", " ", 
                 RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "]"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  FractionBox[
                   SuperscriptBox["u", "2"], 
                   SuperscriptBox["y", "2"]]}], ")"}], 
                "\[CapitalDelta]\[Sigma]"]], 
              RowBox[{"Ruy", "[", 
               RowBox[{"u", ",", "y"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
          "-", 
          RowBox[{"Imodel", "[", "y", "]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "ytab"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrand0", "=", 
    RowBox[{"Interpolation", "[", "yIntegrandtab", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Integrand", "=", 
   RowBox[{"Compile", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"y", ",", "_Real"}], "}"}], "}"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"0.0", "<=", "y"}], ",", 
       RowBox[{"Integrand0", "[", "y", "]"}], ",", "Indeterminate"}], "]"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrandnum", "[", 
    RowBox[{"y_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{"Integrand", "[", "y", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"a", ",", "\[Alpha]", ",", "\[Beta]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9817009787865667`*^9, 3.981701134227766*^9}, {
   3.981701192034066*^9, 3.9817012076190166`*^9}, {3.9817024874383307`*^9, 
   3.981702541401883*^9}, {3.9817026825222816`*^9, 3.981702776688806*^9}, {
   3.981712205493635*^9, 3.9817122620299273`*^9}, {3.981712381730049*^9, 
   3.98171240068322*^9}, {3.981715457975224*^9, 3.981715493774661*^9}, {
   3.981717414758315*^9, 3.9817174176527967`*^9}, {3.9818043763973503`*^9, 
   3.981804380957934*^9}, {3.9820427003310843`*^9, 3.982042928396742*^9}, 
   3.982042985333479*^9, {3.982044346500587*^9, 3.982044400173015*^9}, {
   3.982047542808861*^9, 3.982047546626128*^9}, {3.983961154872491*^9, 
   3.9839611595611897`*^9}, {3.983961299460658*^9, 3.9839613006809673`*^9}, {
   3.983961370775503*^9, 3.983961414819771*^9}, {3.983961655881822*^9, 
   3.983961662836625*^9}, {3.9839617068277082`*^9, 3.983961732351437*^9}, {
   3.9839617775523643`*^9, 3.983961811220145*^9}, {3.983961871766766*^9, 
   3.9839618839697933`*^9}, {3.983962076721716*^9, 3.983962108173216*^9}, {
   3.983962787048881*^9, 3.983962790362307*^9}, {3.983962823706935*^9, 
   3.983962840956497*^9}, {3.983964258180131*^9, 3.9839642592966547`*^9}, {
   3.983984117454348*^9, 3.9839841320943727`*^9}, {3.9839841712555857`*^9, 
   3.983984172311061*^9}, {3.98398441360491*^9, 3.9839844138865957`*^9}, {
   3.98398516268618*^9, 3.98398517047619*^9}, 3.983985206845467*^9, {
   3.9839853877720633`*^9, 3.983985390723969*^9}, {3.983985817444695*^9, 
   3.983985820817852*^9}, {3.983986007930592*^9, 3.983986009257525*^9}, {
   3.983986228073677*^9, 3.98398625119271*^9}, {3.9839863087461443`*^9, 
   3.9839863158874893`*^9}, {3.983986401048193*^9, 3.983986428586981*^9}, 
   3.984034916794017*^9, 3.984037800855794*^9, 3.984038201285578*^9, {
   3.984038767014618*^9, 3.984038771077023*^9}, {3.984215287144568*^9, 
   3.9842152886482563`*^9}, {3.9842203032374077`*^9, 3.984220312329361*^9}, {
   3.9845489344183283`*^9, 3.984548938479732*^9}, 3.984629089932193*^9, {
   3.984629134958007*^9, 3.9846291727383957`*^9}, {3.98471582536866*^9, 
   3.98471582565101*^9}, {3.985058875945868*^9, 3.985058876796378*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"85ca4f0c-0b99-4ad8-8574-22b7f4ea2239"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   RowBox[{
    RowBox[{"2", "\[CapitalDelta]\[Sigma]"}], "-", "1"}]}], ";", 
  RowBox[{"\[Beta]", "=", 
   RowBox[{"2", 
    RowBox[{"\[CapitalDelta]bdy", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
  RowBox[{"a", "=", 
   RowBox[{"acompnum", "[", "\[Phi]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psqtab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox["n", "4"], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0.01", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "5", "]"}], "+", "0.01"}], ",", "0.01"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rg1tab", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"psq", ",", 
       RowBox[{"2", "\[Pi]", " ", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Integrandnum", "[", "y", "]"}], 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "psq", "]"}], " ", "y"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"psq", ",", "psqtab"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rgtab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#1", ",", 
       RowBox[{"#2", "+", 
        RowBox[{"g0", "[", 
         RowBox[{"Sqrt", "[", "#1", "]"}], "]"}]}]}], "}"}], "&"}], "@@@", 
    "rg1tab"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "a"}], "]"}]}], "Input",
 CellChangeTimes->{{3.985059102792451*^9, 3.985059231288843*^9}, {
  3.985059883497376*^9, 3.9850598861121483`*^9}},
 CellLabel->
  "In[412]:=",ExpressionUUID->"f0644c3b-8c76-4b29-bd74-d11493ff30c5"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 414, 21, 28807335777622852204, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9850592352394543`*^9, 3.98505976563087*^9, 
  3.985059889946047*^9, 3.985060400982449*^9, 3.9850607682372217`*^9, 
  3.985061115503281*^9, 3.98506142208762*^9, 3.985061713492237*^9, 
  3.985062048032086*^9, 3.985062459495026*^9, 3.9850627345252867`*^9, 
  3.985072942796299*^9, 3.985073806880864*^9, 3.985077254712891*^9, 
  3.985078098704131*^9, 3.985087526420517*^9, 3.9850882087910147`*^9, 
  3.985088685911583*^9, 3.985089009614046*^9, 3.985089428601615*^9, 
  3.9850897454223013`*^9, 3.985092299395534*^9, 3.985092641595293*^9, 
  3.985093308187989*^9, 3.985094547258258*^9, 3.985096260394722*^9, 
  3.985096903345496*^9, 3.9850972461116657`*^9, 3.985103007850629*^9, 
  3.9900848473730583`*^9, 3.990164722806755*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"ee3a2a85-97ff-4c1a-8089-c6b61c181960"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 414, 22, 28807335777622852204, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.9850592352394543`*^9, 3.98505976563087*^9, 
  3.985059889946047*^9, 3.985060400982449*^9, 3.9850607682372217`*^9, 
  3.985061115503281*^9, 3.98506142208762*^9, 3.985061713492237*^9, 
  3.985062048032086*^9, 3.985062459495026*^9, 3.9850627345252867`*^9, 
  3.985072942796299*^9, 3.985073806880864*^9, 3.985077254712891*^9, 
  3.985078098704131*^9, 3.985087526420517*^9, 3.9850882087910147`*^9, 
  3.985088685911583*^9, 3.985089009614046*^9, 3.985089428601615*^9, 
  3.9850897454223013`*^9, 3.985092299395534*^9, 3.985092641595293*^9, 
  3.985093308187989*^9, 3.985094547258258*^9, 3.985096260394722*^9, 
  3.985096903345496*^9, 3.9850972461116657`*^9, 3.985103007850629*^9, 
  3.9900848473730583`*^9, 3.990164723059211*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"edd8e16f-8cf6-494b-945f-6128898e774f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Export data", "Subsubsection",
 CellChangeTimes->{{3.981440372108592*^9, 3.981440417447032*^9}, {
  3.981697966926372*^9, 3.981697977212675*^9}, {3.981719622937809*^9, 
  3.981719854295014*^9}, {3.9817198846557083`*^9, 3.981720005461149*^9}, {
  3.9817260059811563`*^9, 3.981726223808868*^9}, {3.981726916475404*^9, 
  3.981726993350691*^9}, {3.9818040055193*^9, 3.981804032622245*^9}, {
  3.981866816405614*^9, 3.981866824685563*^9}, {3.982053665196541*^9, 
  3.982053666004521*^9}, {3.982087203372604*^9, 3.98208720383499*^9}, {
  3.984716193503703*^9, 3.984716194912628*^9}, {3.9847256428496017`*^9, 
  3.984725643502116*^9}, {3.9847982796112957`*^9, 
  3.984798282166226*^9}},ExpressionUUID->"912476dc-bcfd-495d-a6bc-\
0c77f3992d1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9847986799311857`*^9, 3.984798679954999*^9}, 
   3.9900849054514503`*^9},
 CellLabel->
  "In[420]:=",ExpressionUUID->"28ae4df6-76cd-461a-9c1b-5544e7bb4cb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]rgtab", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Prepend", "[", 
       RowBox[{"#", ",", "\[Phi]"}], "]"}], "&"}], ",", "rgtab"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.984798582846846*^9, 3.984798589865286*^9}, {
  3.985059460326812*^9, 3.98505946298413*^9}},
 CellLabel->
  "In[421]:=",ExpressionUUID->"bcea22ee-d054-4dfc-b32e-7ba0d15a81ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"stream", "=", 
   RowBox[{"OpenAppend", "[", "\"\<rgtab.txt\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"stream", ",", "\[Phi]rgtab", ",", "\"\<Table\>\""}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"WriteLine", "[", 
   RowBox[{"stream", ",", "\"\<\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "stream", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.984799055454636*^9, 3.984799076791136*^9}, {
   3.9847995183054543`*^9, 3.984799518571868*^9}, {3.985059471084428*^9, 
   3.98505948993192*^9}, 3.990165002251136*^9, 
   3.990165055288307*^9},ExpressionUUID->"f2d3f683-d5cc-4117-83ce-\
7639695565e7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{943, 766},
WindowMargins->{{Automatic, 20}, {Automatic, 0}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4650b9cf-3171-413d-b683-a8086dfc69a7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 246, 4, 67, "Section",ExpressionUUID->"b8e32095-2a3f-404d-b19e-4a18038164eb"],
Cell[829, 28, 541, 13, 30, "Input",ExpressionUUID->"f4837570-ef57-48c9-9fca-aa541589b832"],
Cell[1373, 43, 198, 5, 30, "Input",ExpressionUUID->"af69a6b0-8ae2-40fc-8116-fc9f045c5fc9"],
Cell[CellGroupData[{
Cell[1596, 52, 166, 3, 54, "Subsection",ExpressionUUID->"2b9e4016-92e5-4779-a0c9-eb848a10d1f8"],
Cell[1765, 57, 1361, 38, 74, "Text",ExpressionUUID->"9b423ff7-a5eb-41ed-9326-b8883cee67c1"],
Cell[3129, 97, 5990, 164, 465, "Input",ExpressionUUID->"27c2e350-93a8-4737-9016-b102bf4479d5"]
}, Closed]],
Cell[CellGroupData[{
Cell[9156, 266, 317, 6, 38, "Subsection",ExpressionUUID->"8765cd7f-905b-4af2-88ff-a7a7817eeeba"],
Cell[9476, 274, 7856, 203, 540, "Text",ExpressionUUID->"a4d2ddfb-c632-4324-8eb1-d725a14326ce"],
Cell[17335, 479, 393, 10, 35, "Text",ExpressionUUID->"b4c512a8-ce67-4d31-bbe5-78f097b006a1"],
Cell[CellGroupData[{
Cell[17753, 493, 808, 19, 34, "Input",ExpressionUUID->"07abeb40-0d05-430a-8e33-4b63b7dd28ce"],
Cell[18564, 514, 1208, 18, 34, "Output",ExpressionUUID->"4a3822a2-327d-4a2b-b600-9db03913ff00"]
}, Open  ]],
Cell[19787, 535, 1884, 49, 121, "Input",ExpressionUUID->"ed2549fc-6531-4454-9990-620ead93aa65"],
Cell[21674, 586, 2637, 77, 146, "Input",ExpressionUUID->"cff31b0c-46af-4409-a8c1-9e301decf416"]
}, Closed]],
Cell[CellGroupData[{
Cell[24348, 668, 441, 7, 38, "Subsection",ExpressionUUID->"af34ed79-a4ab-4889-9ce3-413dea645768"],
Cell[24792, 677, 2025, 31, 30, "Input",ExpressionUUID->"a2bfca7f-77d9-4e44-ba77-8ab4b0a2acd2"],
Cell[26820, 710, 4407, 106, 212, "Input",ExpressionUUID->"c504fb01-82b2-4369-ab69-c4675549eb92"],
Cell[31230, 818, 2462, 48, 93, "Input",ExpressionUUID->"b4d6f3f9-05c0-4897-87c6-6c597156adb9"],
Cell[CellGroupData[{
Cell[33717, 870, 2796, 71, 203, "Input",ExpressionUUID->"26859f4b-dbfa-4f4b-93d9-028fdf2f138f"],
Cell[CellGroupData[{
Cell[36538, 945, 740, 14, 63, "Print",ExpressionUUID->"c4c46486-7620-415c-812a-d13dbb66987c"],
Cell[37281, 961, 740, 15, 63, "Print",ExpressionUUID->"7cd9422e-06dd-4aa5-b6a2-958a41f2f08f"],
Cell[38024, 978, 740, 15, 63, "Print",ExpressionUUID->"0e2f775b-8750-4f1f-b2cb-eb8e79a0f2b1"],
Cell[38767, 995, 738, 15, 63, "Print",ExpressionUUID->"3e9485ca-d02a-4526-99aa-c393c4bd96e7"],
Cell[39508, 1012, 443, 10, 24, "Print",ExpressionUUID->"4a9ad8f6-1964-4c38-8918-1c3f65842428"],
Cell[39954, 1024, 741, 14, 63, "Print",ExpressionUUID->"02999749-5e42-42c1-b01e-ca6bb149e87e"],
Cell[40698, 1040, 744, 15, 63, "Print",ExpressionUUID->"e8288a54-bebe-4348-86ba-ed91a5018383"],
Cell[41445, 1057, 443, 10, 24, "Print",ExpressionUUID->"82e2c8a7-9235-472e-8280-2d61087af15f"],
Cell[41891, 1069, 741, 15, 63, "Print",ExpressionUUID->"2b14bb72-9dac-4c1c-a398-a9cf0aece878"],
Cell[42635, 1086, 740, 14, 63, "Print",ExpressionUUID->"ac952ca0-d335-42eb-90e6-e1a7f924fa92"]
}, Open  ]]
}, Open  ]],
Cell[43402, 1104, 1752, 42, 73, "Input",ExpressionUUID->"2c19f3b5-c07c-45e8-aeef-71b1abd5ec07"],
Cell[45157, 1148, 1279, 32, 73, "Input",ExpressionUUID->"6d53a9be-fb36-4f1a-853f-e00ec62f15b9"],
Cell[46439, 1182, 5312, 121, 315, "Input",ExpressionUUID->"85ca4f0c-0b99-4ad8-8574-22b7f4ea2239"],
Cell[CellGroupData[{
Cell[51776, 1307, 1927, 57, 117, "Input",ExpressionUUID->"f0644c3b-8c76-4b29-bd74-d11493ff30c5"],
Cell[53706, 1366, 1148, 20, 28, "Message",ExpressionUUID->"ee3a2a85-97ff-4c1a-8089-c6b61c181960"],
Cell[54857, 1388, 1148, 20, 28, "Message",ExpressionUUID->"edd8e16f-8cf6-494b-945f-6128898e774f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56042, 1413, 743, 11, 45, "Subsubsection",ExpressionUUID->"912476dc-bcfd-495d-a6bc-0c77f3992d1a"],
Cell[56788, 1426, 302, 7, 30, "Input",ExpressionUUID->"28ae4df6-76cd-461a-9c1b-5544e7bb4cb3"],
Cell[57093, 1435, 429, 12, 30, "Input",ExpressionUUID->"bcea22ee-d054-4dfc-b32e-7ba0d15a81ce"],
Cell[57525, 1449, 707, 17, 94, "Input",ExpressionUUID->"f2d3f683-d5cc-4117-83ce-7639695565e7"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


